A practical algorithm to minimize the overall error in FEM computations

Using the standard finite element method (FEM) to solve general partial differential equations, the round-off error is found to be proportional to $N^{\beta_{\rm R}}$, with $N$ the number of degrees of freedom (DoFs) and $\beta_{\rm R}$ a coefficient. A method which uses a few cheap numerical experiments is proposed to determine the coefficient of proportionality and $\beta_{\rm R}$ in various space dimensions and FEM packages. Using the coefficients obtained above, the strategy put forward in \cite{liu386balancing} for predicting the highest achievable accuracy $E_{\rm min}$ and the associated optimal number of DoFs $N_{\rm opt}$ for specific problems is extended to general problems. This strategy allows predicting $E_{\rm min}$ accurately for general problems, with the CPU time for obtaining the solution with the highest accuracy $E_{\rm min}$ typically reduced by 60\%--90\%.

==> 1_figure/1_dealii/1_error_evolution/2_magnitude/py_error_twod_param_var.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  3 15:21:04 2018

@author: jliu
"""      
        
import matplotlib.pyplot as plt
import numpy as np

import math

import sys
sys.path.append('../../../../../3_1d_or_2d')
import settings_fig as set


vec_equ=['1_u_e_m_c_x_m_0p5_square','2_u_1_over_c_x_m_0p5_square','3_u_cx_plus_100_square','4_u_x_square_m_c_square','5_u_1_over_c_x_m_0p5_square_p_same_for_y']
id_equ=4

vec_FEM=['1_sm','2_mm_PPdisc','3_mm_RT','4_mm_BDM']
id_FEM=2

degree = 7
if id_FEM==2:
    degree=2


vec_xaxis=['ndofs','ncond']
id_xaxis=0


print("FEM:", vec_FEM[id_FEM])
print("element degree:",degree)
print("horizontal axis:",vec_xaxis[id_xaxis])


n_param = 5
vec_param = ['1em2', '1em1', '1e0', '1e1', '1e2']
id_param=0

vec_var = ['solu','grad','2ndd']

vec_offset = [2e-20, 7e-13, 7e-13]
vec_slope = [1, 1.5, 2.5]

vec_label_xaxis=['Number of DoFs','Condition number']

n_degree = 5
n_err_refer = 28

vec_legend = ['1e-2', '1e-1', '1e0', '1e1', '1e2']

id_loc_legend = 1
vec_marker=['o','d','^','s','*']  
legend_size=16
fontsize_label = 18

xaxis_up_bound=1e8
yaxis_low_bound=1e-20
yaxis_up_bound=1e4
vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4, 1e0, 1e4]

dof_ref = np.zeros(n_err_refer)
err_round_off_approx = np.zeros(n_err_refer)

for i in range(n_err_refer):
    dof_ref[i] = 2**i
    
    
if id_FEM==0:
    vec_slope=[1,1,1]    
    
if id_xaxis==0:    
    if id_FEM==1:
        vec_slope=[0.5,0.75,1.25]
    elif id_FEM==2 or id_FEM==3:
        vec_slope=[0.5,0.5,1]
elif id_xaxis==1:
    if id_FEM==1:
        vec_slope=[1,1.5,2.5]
    elif id_FEM==2:
        vec_slope=[1,1,2]            
  
if id_equ==0:
    if id_FEM==0:
        vec_offset = [2e-17, 2e-16, 2e-15]
elif id_equ==1:
    if id_FEM==0:
        yaxis_low_bound=1e-20
        yaxis_up_bound=1e-4
        vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4]         
    elif id_FEM==1 or id_FEM==2:
        yaxis_low_bound=1e-24
        yaxis_up_bound=1e-4
        vec_ytick = [1e-24, 1e-20, 1e-16, 1e-12, 1e-8, 1e-4]        
elif id_equ==2:
    if id_FEM==1:
        vec_offset=[2e-13, 1e-12, 5e-12]
    elif id_FEM==2:
        vec_offset=[4e-13, 2e-12, 5e-12]
elif id_equ==3:
    vec_offset=[2e-17, 3e-12, 4e-12]
elif id_equ==4:
    if id_FEM==0:
        vec_offset = [4e-14, 2e-13, 4e-12]   
    elif id_FEM==2:
        vec_offset = [1.4e-17, 7e-13, 7e-13]
    elif id_FEM==3:
        vec_offset = [7e-21, 8e-20, 2e-19]          
    yaxis_up_bound=1e-4
    vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4]      
        
if id_xaxis==1:    
    matrix_data_xaxis = [line.strip().split() for line in open(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+'/data_ncond.txt','r')]
    
matrix_data_error = [line.strip().split() for line in open(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+'/data_error_deg_'+str(degree)+'_c_'+vec_param[0]+'.txt','r')]
n_refine = len(matrix_data_error)-1
    
data_error = np.zeros((n_refine,n_param))
data_xaxis = np.zeros(n_refine)    
        

id_var_start = 0
id_var_end = 1

for id_var in range(id_var_start,id_var_end):
        
    print ('var: '+vec_var[id_var])      
          
    f=plt.figure(figsize=(5,4))
    axes= f.add_axes([0,0,1,1])
    
    for id_param in range(0,n_param):      
        matrix_data_error = [line.strip().split() for line in open(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+'/data_error_deg_'+str(degree)+'_c_'+vec_param[id_param]+'.txt','r')]
        for i in range(n_refine):
            data_error[i][id_param]=matrix_data_error[i+1][id_var]
        
    for i in range(n_refine):
        if id_xaxis==0:
            if id_var==0:
                if id_FEM==0:
                    data_xaxis[i]=(2**(i+1)*degree+1)**2
                elif id_FEM==1:
                    data_xaxis[i]=(2**(i+1)*degree)**2
                elif id_FEM==2:
                    data_xaxis[i]=(2**(i+1)*(degree+1))**2
                elif id_FEM==3:
                    dofs_per_cell_dgq = (degree+1)*(degree+2)/2
                    data_xaxis[i]=4**(i+1)*dofs_per_cell_dgq
            elif id_var==1 or id_var==2:
                if id_FEM==0:
                    data_xaxis[i]=(2**(i+1)*degree+1)**2
                elif id_FEM==1:
                    data_xaxis[i]=(2**(i+1)*degree+1)**2*2
                elif id_FEM==2:
                    dofs_per_quad = 2*degree*(degree+1)
                    data_xaxis[i]=2**(i+1)*(degree+1)*((2**(i+1)-1)*2+4) + 4**(i+1)*dofs_per_quad
                elif id_FEM==3:
                    dofs_per_quad = degree*(degree-1)
                    data_xaxis[i]=2**(i+1)*(degree+1)*((2**(i+1)-1)*2+4) + 4**(i+1)*dofs_per_quad
        elif id_xaxis==1:
            data_xaxis[i]=matrix_data_xaxis[i+1][0]
                        
    for i in range(n_refine):
        if(data_xaxis[i]==0):
            data_xaxis[i] = np.nan        
        for p in range(n_param):
            if(data_error[i][p]==0):
                data_error[i][p] = np.nan


                
    for i in range(n_err_refer):
        err_round_off_approx[i] = vec_offset[id_var]* dof_ref[i]**vec_slope[id_var]                 
    
    tria_start = 8
    tria_end = tria_start+4
    
    tria_coeff_x = 1e1
    tria_coeff_y = 1e-2
    
    
    text_offset_x = dof_ref[1]
    
    text_offset_coeff_y=0.1
    
    
    text_slope_bottom_coeff_x = 0.4
    text_slope_bottom_coeff_y = 0.05
    text_slope_right_coeff_x = 1.2
    text_slope_right_coeff_y = 0.2
    
    

    if id_xaxis==0:
        if id_var == 1:
            text_slope_bottom_coeff_y = 0.1
            text_slope_right_coeff_y = 0.2
        elif id_var == 2:
            text_offset_x = dof_ref[1]
            text_slope_bottom_coeff_y = 0.1
            text_slope_right_coeff_y = 0.13       
    elif id_xaxis==1:
        if id_var == 1:
            text_slope_right_coeff_y = 0.08
        elif id_var == 2:
            text_offset_x = dof_ref[2]
            text_slope_right_coeff_y = 0.02            
        
    
    tria_p_1 = [dof_ref[tria_start],err_round_off_approx[tria_start]]
    tria_p_2 = [dof_ref[tria_end],err_round_off_approx[tria_start]]
    tria_p_3 = [dof_ref[tria_end],err_round_off_approx[tria_end]]
    
    tria_x = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]#*
    tria_x = [i*tria_coeff_x for i in tria_x]
    tria_y = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]#/tria_coeff_y
    tria_y = [i*tria_coeff_y for i in tria_y]
    
    text_slope_bottom_x = (tria_x[0]+tria_x[1])/2*text_slope_bottom_coeff_x
    text_slope_bottom_y = tria_y[0]*text_slope_bottom_coeff_y
    text_slope_right_x = tria_x[1]*text_slope_right_coeff_x
    text_slope_right_y = 0.5*10**((math.log10(tria_y[1])+math.log10(tria_y[2]))/2)
        
    
    text_offset_y = vec_offset[id_var]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y       
    
    for id_param in range(n_param):
        plt.loglog(data_xaxis, data_error[:,id_param],'k'+vec_marker[id_param]+'-', markerfacecolor='none',label='c='+vec_legend[id_param],linewidth=1.0)
    
    
   
    if id_var == 0:    
        plt.legend()
        plt.legend(loc=id_loc_legend, prop={'size': set.fontsize_legend})
    
        if degree==4 or (degree==2 and id_FEM==2) or degree==7:
            
            plt.loglog(dof_ref, err_round_off_approx,'k--',linewidth=1.0)
            plt.text(text_offset_x,text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_var]),fontsize = 15, color="orange")             
                            
            plt.plot(tria_x,tria_y,'k-',linewidth=1.0)
            plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
            plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)         
                     
    elif id_var == 1 or id_var == 2:
        plt.loglog(dof_ref, err_round_off_approx,'k--',linewidth=1.0)
        plt.text(text_offset_x,text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_var]),fontsize = 15, color="orange")             
               
        plt.plot(tria_x,tria_y,'k-',linewidth=1.0)
        plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
        plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)         
         

        
    
    plt.tick_params(axis='both', which='major', labelsize=set.fontsize_tick)
    
    plt.xlabel(vec_label_xaxis[id_xaxis], fontsize=set.fontsize_label)
    plt.ylabel('Error', fontsize=set.fontsize_label)
    
    
    print('yaxis_low_bound: ', yaxis_low_bound)    
    print('yaxis_up_bound: ', yaxis_up_bound)   
    
    axes.set_xlim([1, xaxis_up_bound])
    axes.set_ylim([yaxis_low_bound, yaxis_up_bound]) 
    
    plt.yticks(vec_ytick) 
        
    plt.show()
    
    f.savefig(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+"/py_error_twod_"+vec_equ[id_equ]+"_"+vec_FEM[id_FEM]+'_deg_'+str(degree)+'_'+vec_xaxis[id_xaxis]+"_"+vec_var[id_var]+".pdf", bbox_inches='tight')
    



==> 1_figure/1_dealii/1_error_evolution/2_magnitude/py_error_twod_param_var_nov_17_2020.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  3 15:21:04 2018

@author: jliu
"""      
        
import matplotlib.pyplot as plt
import numpy as np

import math

import sys
sys.path.append('../../../../../3_1d_or_2d')
import settings_fig as set


vec_equ=['1_u_e_m_c_x_m_0p5_square','2_u_1_over_c_x_m_0p5_square','3_u_cx_plus_100_square','4_u_x_square_m_c_square','5_u_1_over_c_x_m_0p5_square_p_same_for_y']
id_equ=4

vec_FEM=['1_sm','2_mm_PPdisc','3_mm_RT','4_mm_BDM']
id_FEM=2

degree = 7
if id_FEM==2:
    degree=2


vec_xaxis=['ndofs','ncond']
id_xaxis=0


print("FEM:", vec_FEM[id_FEM])
print("element degree:",degree)
print("horizontal axis:",vec_xaxis[id_xaxis])


dofs_per_quad_rt = [4,12,24,40,60,84,112,144,180]
dofs_per_quad_bdm = [0,2,6,12,20,30,42]
dofs_per_cell_dgq = [1,3,6,10,15,21,28]


n_param = 5
vec_param = ['1em2', '1em1', '1e0', '1e1', '1e2']
id_param=0

vec_var = ['solu','grad','2ndd']

vec_offset = [2e-20, 7e-13, 7e-13]
vec_slope = [1, 1.5, 2.5]

vec_label_xaxis=['Number of DoFs','Condition number']

n_degree = 5
n_err_refer = 28

vec_legend = ['1e-2', '1e-1', '1e0', '1e1', '1e2']

id_loc_legend = 1
vec_marker=['o','d','^','s','*']  
legend_size=16
fontsize_label = 18

xaxis_up_bound=1e8
yaxis_low_bound=1e-20
yaxis_up_bound=1e4
vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4, 1e0, 1e4]

dof_ref = np.zeros(n_err_refer)
err_round_off_approx = np.zeros(n_err_refer)

for i in range(n_err_refer):
    dof_ref[i] = 2**i
    
    
if id_FEM==0:
    vec_slope=[1,1,1]    
    
if id_xaxis==0:    
    if id_FEM==1:
        vec_slope=[0.5,0.75,1.25]
    elif id_FEM==2 or id_FEM==3:
        vec_slope=[0.5,0.5,1]
elif id_xaxis==1:
    if id_FEM==1:
        vec_slope=[1,1.5,2.5]
    elif id_FEM==2:
        vec_slope=[1,1,2]            
  
if id_equ==0:
    if id_FEM==0:
        vec_offset = [2e-17, 2e-16, 2e-15]
elif id_equ==1:
    if id_FEM==0:
        yaxis_low_bound=1e-20
        yaxis_up_bound=1e-4
        vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4]         
    elif id_FEM==1 or id_FEM==2:
        yaxis_low_bound=1e-24
        yaxis_up_bound=1e-4
        vec_ytick = [1e-24, 1e-20, 1e-16, 1e-12, 1e-8, 1e-4]        
elif id_equ==2:
    if id_FEM==1:
        vec_offset=[2e-13, 1e-12, 5e-12]
    elif id_FEM==2:
        vec_offset=[4e-13, 2e-12, 5e-12]
elif id_equ==3:
    vec_offset=[2e-17, 3e-12, 4e-12]
elif id_equ==4:
    if id_FEM==0:
        vec_offset = [4e-14, 2e-13, 4e-12]   
    elif id_FEM==2:
        vec_offset = [1.4e-13, 7e-13, 7e-13]
    elif id_FEM==3:
        vec_offset = [7e-21, 8e-20, 2e-19]          
    yaxis_up_bound=1e-4
    vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4]      
        
if id_xaxis==1:    
    matrix_data_xaxis = [line.strip().split() for line in open(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+'/data_ncond.txt','r')]
    
matrix_data_error = [line.strip().split() for line in open(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+'/data_error_deg_'+str(degree)+'_c_'+vec_param[0]+'.txt','r')]
n_refine = len(matrix_data_error)-1
    
data_error = np.zeros((n_refine,n_param))
data_xaxis = np.zeros(n_refine)    
        

id_var_start = 0
id_var_end = 3

for id_var in range(id_var_start,id_var_end):
        
    print ('var: '+vec_var[id_var])      
          
    f=plt.figure(figsize=(5,4))
    axes= f.add_axes([0,0,1,1])
    
    for id_param in range(0,n_param):      
        matrix_data_error = [line.strip().split() for line in open(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+'/data_error_deg_'+str(degree)+'_c_'+vec_param[id_param]+'.txt','r')]
        for i in range(n_refine):
            data_error[i][id_param]=matrix_data_error[i+1][id_var]
        
    for i in range(n_refine):
        if id_xaxis==0:
            if id_var==0:
                if id_FEM==0:
                    data_xaxis[i]=(2**(i+1)*degree+1)**2
                elif id_FEM==1:
                    data_xaxis[i]=(2**(i+1)*degree)**2
                elif id_FEM==2:
                    data_xaxis[i]=(2**(i+1)*(degree+1))**2
                elif id_FEM==3:
                    data_xaxis[i]=4**(i+1)*dofs_per_cell_dgq[degree-1]
            elif id_var==1 or id_var==2:
                if id_FEM==0:
                    data_xaxis[i]=(2**(i+1)*degree+1)**2
                elif id_FEM==1:
                    data_xaxis[i]=(2**(i+1)*degree+1)**2*2
                elif id_FEM==2:
                    data_xaxis[i]=2**(i+1)*(degree+1)*((2**(i+1)-1)*2+4) + 4**(i+1)*dofs_per_quad_rt[degree-1]
                elif id_FEM==3:
                    data_xaxis[i]=2**(i+1)*(degree+1)*((2**(i+1)-1)*2+4) + 4**(i+1)*dofs_per_quad_bdm[degree-1]
        elif id_xaxis==1:
            data_xaxis[i]=matrix_data_xaxis[i+1][0]
                        
    for i in range(n_refine):
        if(data_xaxis[i]==0):
            data_xaxis[i] = np.nan        
        for p in range(n_param):
            if(data_error[i][p]==0):
                data_error[i][p] = np.nan


                
    for i in range(n_err_refer):
        err_round_off_approx[i] = vec_offset[id_var]* dof_ref[i]**vec_slope[id_var]                 
    
    tria_start = 8
    tria_end = tria_start+4
    
    tria_coeff_x = 1e1
    tria_coeff_y = 1e-2
    
    
    text_offset_x = dof_ref[1]
    
    text_offset_coeff_y=0.1
    
    
    text_slope_bottom_coeff_x = 0.4
    text_slope_bottom_coeff_y = 0.05
    text_slope_right_coeff_x = 1.2
    text_slope_right_coeff_y = 0.2
    
    

    if id_xaxis==0:
        if id_var == 1:
            text_slope_bottom_coeff_y = 0.1
            text_slope_right_coeff_y = 0.2
        elif id_var == 2:
            text_offset_x = dof_ref[1]
            text_slope_bottom_coeff_y = 0.1
            text_slope_right_coeff_y = 0.13       
    elif id_xaxis==1:
        if id_var == 1:
            text_slope_right_coeff_y = 0.08
        elif id_var == 2:
            text_offset_x = dof_ref[2]
            text_slope_right_coeff_y = 0.02            
        
    
    tria_p_1 = [dof_ref[tria_start],err_round_off_approx[tria_start]]
    tria_p_2 = [dof_ref[tria_end],err_round_off_approx[tria_start]]
    tria_p_3 = [dof_ref[tria_end],err_round_off_approx[tria_end]]
    
    tria_x = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]#*
    tria_x = [i*tria_coeff_x for i in tria_x]
    tria_y = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]#/tria_coeff_y
    tria_y = [i*tria_coeff_y for i in tria_y]
    
    text_slope_bottom_x = (tria_x[0]+tria_x[1])/2*text_slope_bottom_coeff_x
    text_slope_bottom_y = tria_y[0]*text_slope_bottom_coeff_y
    text_slope_right_x = tria_x[1]*text_slope_right_coeff_x
    text_slope_right_y = 0.5*10**((math.log10(tria_y[1])+math.log10(tria_y[2]))/2)
        
    
    text_offset_y = vec_offset[id_var]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y       
    
    for id_param in range(n_param):
        plt.loglog(data_xaxis, data_error[:,id_param],'k'+vec_marker[id_param]+'-', markerfacecolor='none',label='c='+vec_legend[id_param],linewidth=1.0)
    
    
   
    if id_var == 0:    
        plt.legend()
        plt.legend(loc=id_loc_legend, prop={'size': set.fontsize_legend})
    
        if degree==4 or (degree==2 and id_FEM==2) or degree==7:
            
            plt.loglog(dof_ref, err_round_off_approx,'k--',linewidth=1.0)
            plt.text(text_offset_x,text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_var]),fontsize = 15, color="orange")             
                            
            plt.plot(tria_x,tria_y,'k-',linewidth=1.0)
            plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
            plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)         
                     
    elif id_var == 1 or id_var == 2:
        plt.loglog(dof_ref, err_round_off_approx,'k--',linewidth=1.0)
        plt.text(text_offset_x,text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_var]),fontsize = 15, color="orange")             
               
        plt.plot(tria_x,tria_y,'k-',linewidth=1.0)
        plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
        plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)         
         

        
    
    plt.tick_params(axis='both', which='major', labelsize=set.fontsize_tick)
    
    plt.xlabel(vec_label_xaxis[id_xaxis], fontsize=set.fontsize_label)
    plt.ylabel('Error', fontsize=set.fontsize_label)
    
    
    print('yaxis_low_bound: ', yaxis_low_bound)    
    print('yaxis_up_bound: ', yaxis_up_bound)   
    
    axes.set_xlim([1, xaxis_up_bound])
    axes.set_ylim([yaxis_low_bound, yaxis_up_bound]) 
    
    plt.yticks(vec_ytick) 
        
    plt.show()
    
    f.savefig(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+"/py_error_twod_"+vec_equ[id_equ]+"_"+vec_FEM[id_FEM]+'_deg_'+str(degree)+'_'+vec_xaxis[id_xaxis]+"_"+vec_var[id_var]+".pdf", bbox_inches='tight')
    



==> 1_figure/1_dealii/1_error_evolution/3_components/py_error_twod_param_components_hessian.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  3 15:21:04 2018

@author: jliu
"""      
        
import matplotlib.pyplot as plt
import numpy as np

import math

import sys
sys.path.append('../../../../')
import settings_fig as set


vec_equ=['0_u_1_over_c_x_m_0p5_square_p_y_same','1_u_exp_m_x_m_0p5_square_y_same']
id_equ=1

vec_FEM=['0_sm','1_mm_rt','2_mm_bdm']
id_FEM = 2

degree = 2

print("FEM:", vec_FEM[id_FEM])
print("element degree:",degree)

n_param = 5

vec_offset = [5e-17, 5e-17, 7e-17]
vec_slope = [1, 1, 1]

n_degree = 5
n_err_refer = 28

vec_legend = ['$u_{xx}$', '$u_{xy}$', '$u_{yx}$', '$u_{yy}$', R'$\Delta u$']
if id_FEM == 1 or id_FEM==2:
    vec_legend = ['$v_{1x}$', '$v_{1y}$', '$v_{2x}$', '$v_{2y}$', R'$\nabla \cdot \mathbf{v}$']

vec_markeredgecolor=['k', 'b', 'r', 'k', 'k', 'y', 'g', 'w']

id_loc_legend = 1
vec_marker=['o','d','_','o','1']  
legend_size=16
fontsize_label = 18

xaxis_up_bound=1e8
yaxis_low_bound=1e-20
yaxis_up_bound=1e4
vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4, 1e0, 1e4]

dof_ref = np.zeros(n_err_refer)
err_round_off_approx = np.zeros(n_err_refer)

for i in range(n_err_refer):
    dof_ref[i] = 2**i
   
        
matrix_data_error = [line.strip().split() for line in open(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+'/data_error_hessian_'+vec_FEM[id_FEM]+'.txt','r')]
n_refine = len(matrix_data_error)-1
    
data_error = np.zeros((n_refine,n_param))
data_xaxis = np.zeros(n_refine)    

id_var_start = 0
id_var_end = 5

f=plt.figure(figsize=(5,4))
axes= f.add_axes([0,0,1,1])

for id_var in range(id_var_start,id_var_end):
        
    print ('var: '+ vec_legend[id_var])      
    
    for i in range(n_refine):
        data_error[i][id_var]=matrix_data_error[i+1][id_var]
        
    for i in range(n_refine):
        if id_FEM==0:
            data_xaxis[i]=(2**(i+1)*degree+1)**2
        elif id_FEM==1:
            dofs_per_quad = 2*degree*(degree+1)
            data_xaxis[i]=2**(i+1)*(degree+1)*((2**(i+1)-1)*2+4) + 4**(i+1)*dofs_per_quad
        elif id_FEM==2:
            dofs_per_quad = degree*(degree-1)
            data_xaxis[i]=2**(i+1)*(degree+1)*((2**(i+1)-1)*2+4) + 4**(i+1)*dofs_per_quad
  
    for i in range(n_refine):
        if(data_xaxis[i]==0):
            data_xaxis[i] = np.nan        
        for p in range(n_param):
            if(data_error[i][p]==0):
                data_error[i][p] = np.nan
                
    plt.loglog(data_xaxis, data_error[:,id_var],'k'+vec_marker[id_var], markerfacecolor='none',markeredgecolor=vec_markeredgecolor[id_var],label=vec_legend[id_var],linewidth=1.0, markersize=8)
    

            
for i in range(n_err_refer):
    err_round_off_approx[i] = vec_offset[id_FEM]* dof_ref[i]**vec_slope[id_FEM]                 

tria_start = 8
tria_end = tria_start+4

tria_coeff_x = 1e1
tria_coeff_y = 1e-2


text_offset_x = dof_ref[1]

text_offset_coeff_y=0.1


text_slope_bottom_coeff_x = 0.4
text_slope_bottom_coeff_y = 0.05
text_slope_right_coeff_x = 1.2
text_slope_right_coeff_y = 0.2
    

tria_p_1 = [dof_ref[tria_start],err_round_off_approx[tria_start]]
tria_p_2 = [dof_ref[tria_end],err_round_off_approx[tria_start]]
tria_p_3 = [dof_ref[tria_end],err_round_off_approx[tria_end]]

tria_x = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]#*
tria_x = [i*tria_coeff_x for i in tria_x]
tria_y = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]#/tria_coeff_y
tria_y = [i*tria_coeff_y for i in tria_y]

text_slope_bottom_x = (tria_x[0]+tria_x[1])/2*text_slope_bottom_coeff_x
text_slope_bottom_y = tria_y[0]*text_slope_bottom_coeff_y
text_slope_right_x = tria_x[1]*text_slope_right_coeff_x
text_slope_right_y = 0.5*10**((math.log10(tria_y[1])+math.log10(tria_y[2]))/2)
    

text_offset_y = vec_offset[id_FEM]* text_offset_x**vec_slope[id_FEM]*text_offset_coeff_y       


plt.legend()
plt.legend(loc=id_loc_legend, prop={'size': set.fontsize_legend})
   
plt.loglog(dof_ref, err_round_off_approx,'k--',linewidth=1.0)
plt.text(text_offset_x,text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_FEM]),fontsize = 15, color="orange")             
                
plt.plot(tria_x,tria_y,'k-',linewidth=1.0)
plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_FEM]),fontsize = 15)
        

plt.tick_params(axis='both', which='major', labelsize=set.fontsize_tick)

plt.xlabel("Number of DoFs", fontsize=set.fontsize_label)
plt.ylabel('Error', fontsize=set.fontsize_label)

print('yaxis_low_bound: ', yaxis_low_bound)    
print('yaxis_up_bound: ', yaxis_up_bound)   

axes.set_xlim([1, xaxis_up_bound])
axes.set_ylim([yaxis_low_bound, yaxis_up_bound]) 

plt.yticks(vec_ytick) 
    
plt.show()

f.savefig(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+"/py_error_hessian_twod_"+vec_equ[id_equ]+"_"+vec_FEM[id_FEM]+".pdf", bbox_inches='tight')




==> 1_figure/1_dealii/2_alpha_R_beta_R_summary/3_history/plot_alpha_R_beta_R_summary_dec_21_2021.py <==


import sys
sys.path.append('../../../2_dimension_independent')
#import settings_fig as set

import matplotlib.pyplot as plt
import numpy as np

vec_plot_type = ['0_for_influence', '1_for_comparison']
id_plot_type = 1

vec_dimension = ['1d', '2d']
id_dimension = 1

vec_problem_type = ['0_pois', '1_diff', '2_helm']
id_problem_type = 1

vec_equ=['0_u_x_m_0p5_square', '1_u_exp_m_x_m_0p5_square']
if id_dimension == 1:
    vec_equ=['0_u_x_m_0p5_square_p_y_same_p_x_m_0p5_times_y_m_0p5', '1_u_exp_m_x_m_0p5_square_p_y_same']

id_equ = 1
label_offset = r'$\alpha_{\rm R}$'

id_case_start = 0
if id_dimension == 0:
    id_case_end = 4
    if id_problem_type == 1:
        id_case_end = 2
    elif id_problem_type == 2:
        id_case_end = 6
elif id_dimension == 1:
    id_case_end = 1
    


if id_plot_type == 0:
    if id_equ == 0:
        label_offset = r'$\alpha_{\rm R,M}$'
if id_plot_type == 1:
    id_equ = 1
    label_offset = r'$\alpha_{\rm R,OS}$'




vec_FEM = ['0_sm']
id_FEM = 0

if id_dimension == 0:
    vec_case = ['Type_1', 'Type_2','Type_3','Type_4']
    vec_legend=['Type 1', 'Type 2','Type 3','Type 4']
    if id_problem_type==1:
        vec_case=['D_1px_Type_1', 'D_1px_Type_4', 'D_exp_m_x_m_0p5_square_Type_1']
        vec_legend=[r'$D=1+x$, Type 1',r'$D=1+x$, Type 4',r'$D=e^{-(x-0.5)^2}$, Type 1']
    elif id_problem_type==2:
        vec_case=['D_1px_r_1', 'D_exp_m_x_m_0p5_square_r_1', 'D_1px_r_1px', 'D_exp_m_x_m_0p5_square_r_1px', 'D_1px_r_exp_m_x_m_0p5_square', 'D_exp_m_x_m_0p5_square_r_exp_m_x_m_0p5_square']
        vec_legend=[r'$D=1+x, r=1$', r'$D=e^{-(x-0.5)^2}, r=1$', r'$D=1+x, r=1+x$', r'$D=e^{-(x-0.5)^2}, r=1+x$', r'$D=1+x, r=e^{-(x-0.5)^2}$', r'$D=e^{-(x-0.5)^2}, r=e^{-(x-0.5)^2}$']
elif id_dimension == 1:
    vec_case = ['pois']
    vec_legend=['pois']    
    if id_problem_type==1:
        vec_case=['diff']
        vec_legend=['diff']    
    
vec_line_type = ['-',':',':',':',':',':',':']
indent_line_type = 0

vec_equ_reference = ['Poisson', 'Poisson, Type 1', 'Poisson']

vec_variable = [r'$u$', r'$u_{x}$', '$u_{xx}$']

vec_markeredgecolor = ['k', 'b', 'r', 'c', 'y', 'm', 'g', 'w']

fontsize_legend=12
id_loc_legend=2

bound_low_xaxis=1
bound_up_xaxis=1e8
bound_low_yaxis=1e-20
bound_up_yaxis=1e0
vec_xtick = [1, 1e8]
vec_ytick = [1e-20, 1e0]
#vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4, 1e0]


file_summary_alpha_R_OS = open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[id_equ]+'/'+vec_FEM[id_FEM] + '/0_alpha_R/0_original/data_summary_alpha_R.txt','r')
content_summary_alpha_R_OS = [line.strip().split() for line in file_summary_alpha_R_OS]
file_summary_alpha_R_OS.close()

file_summary_beta_R_OS=open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[id_equ]+'/'+vec_FEM[id_FEM] + '/1_beta_R/data_summary_beta_R.txt','r')
content_summary_beta_R_OS=[line.strip().split() for line in file_summary_beta_R_OS]
file_summary_beta_R_OS.close()

n_cases = len(content_summary_alpha_R_OS)-1

data_alpha_R_OS = np.zeros((n_cases,3))
data_beta_R_OS = np.zeros((n_cases,3))

data_alpha_R_pois = [1.0e-18, 5.0e-18, 1.0e-16]
data_beta_R_pois = [2.0, 2.0, 2.0]
    
vec_slope=[2.0, 2.0, 2.0]

if  id_dimension == 1:
    data_beta_R_pois = [1.0, 1.0, 1.0]
    vec_slope=[1.0, 1.0, 1.0]


if id_equ == 1:
    data_alpha_R_pois = [2.0e-17, 1.0e-16, 5.0e-16]


for i in range(n_cases):

    data_alpha_R_OS[i][:] = content_summary_alpha_R_OS[i+1][:]
    data_beta_R_OS[i][:] = content_summary_beta_R_OS[i+1][:]
    
if id_plot_type == 1:
    
    vec_legend_for_comparison = ['OS', 'MS+']
    
    file_summary_alpha_R_MS = open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[0] + '/' + vec_FEM[id_FEM] + '/0_alpha_R/1_processed/data_summary_alpha_R.txt','r')
    content_summary_alpha_R_MS = [line.strip().split() for line in file_summary_alpha_R_MS]
    file_summary_alpha_R_MS.close()
    
    file_summary_beta_R_MS=open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[0]+'/'+vec_FEM[id_FEM] + '/1_beta_R/data_summary_beta_R.txt','r')
    content_summary_beta_R_MS=[line.strip().split() for line in file_summary_beta_R_MS]
    file_summary_beta_R_MS.close()
    
    data_alpha_R_MS = np.zeros((n_cases,3))
    data_beta_R_MS = np.zeros((n_cases,3))
    
    for i in range(n_cases):
        
        data_alpha_R_MS[i][:] = content_summary_alpha_R_MS[i+1][:]
        data_beta_R_MS[i][:] = content_summary_beta_R_MS[i+1][:]
            

trend_line_x_coord = np.logspace(0, 8, 50)

trend_line_rounding_MS = np.zeros(50)
trend_line_rounding_OS = np.zeros(50)

trend_line_rounding_Pois_type_1 = np.zeros(50)

color_danger_zone = "yellow"
coeff_strip_line_second = 0.02


fontsize_label = 18

vec_var = ['solu','grad','2ndd']

if id_plot_type == 0:
    
    id_var_start = 0
    id_var_end = 3

    for id_var in range(id_var_start, id_var_end):
        
        print ('variable: ' + vec_var[id_var])
        
        f=plt.figure(figsize=(5, 4))
        axes= f.add_axes([0, 0, 1, 1])    
        plt.tick_params(axis = 'both', which = 'major', labelsize = 16)
        
        if id_problem_type == 1 or id_problem_type == 2:
            indent_line_type = 1
            trend_line_rounding_Pois_type_1 = data_alpha_R_pois[id_var] * trend_line_x_coord**data_beta_R_pois[id_var]
            plt.loglog(trend_line_x_coord, trend_line_rounding_Pois_type_1, vec_line_type[0], color = 'g', mfc='none',label = vec_equ_reference[id_problem_type])
        
    
            tria_start = 20
            tria_coeff_y = 1e-4
            
            coeff_text_slope_bottom_x = 0.5
            coeff_text_slope_bottom_y = 0.10
            coeff_text_slope_right_x = 1.2
            coeff_text_slope_right_y = 0.12
            
                    
            tria_end = tria_start+6
            
            tria_p_1 = [trend_line_x_coord[tria_start], trend_line_rounding_Pois_type_1[tria_start]]
            tria_p_2 = [trend_line_x_coord[tria_end], trend_line_rounding_Pois_type_1[tria_start]]
            tria_p_3 = [trend_line_x_coord[tria_end], trend_line_rounding_Pois_type_1[tria_end]]
            
            tria_x_all_control = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]
            tria_y_all_control = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]
            tria_y_all_control = [i*tria_coeff_y for i in tria_y_all_control]
            
            text_slope_bottom_x = (tria_x_all_control[0]+tria_x_all_control[1])/2*coeff_text_slope_bottom_x
            text_slope_bottom_y = tria_y_all_control[0]*coeff_text_slope_bottom_y
            text_slope_right_x = tria_x_all_control[1]*coeff_text_slope_right_x
            text_slope_right_y = (tria_y_all_control[1]+tria_y_all_control[2])/2*coeff_text_slope_right_y   
            
            plt.plot(tria_x_all_control,tria_y_all_control,'k-',linewidth=1.0)
            plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
            plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)
        
        
        for id_influence_term in range (0, n_cases):
            
            trend_line_rounding_OS = data_alpha_R_OS[id_influence_term][id_var] * trend_line_x_coord**data_beta_R_OS[id_influence_term][id_var]
            plt.loglog(trend_line_x_coord, trend_line_rounding_OS, vec_line_type[indent_line_type + id_influence_term] + vec_markeredgecolor[id_influence_term], mfc='none',label = vec_legend[id_influence_term])


        text_offset_x = trend_line_x_coord[1]
        text_offset_coeff_y=0.1
        text_offset_y = data_alpha_R_OS[0][id_var]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y
        plt.text(text_offset_x, text_offset_y, label_offset + '= ' + str(data_alpha_R_pois[id_var]),fontsize = 15, color = 'k')             
        
        
        plt.xlabel(r"Number of DoFs", fontsize = fontsize_label)  
        plt.ylabel(r"Error", fontsize = fontsize_label) 
        
        axes.set_xlim([bound_low_xaxis, bound_up_xaxis])
        axes.set_ylim([bound_low_yaxis, bound_up_yaxis])
        
        plt.yticks(vec_ytick)
        
        if id_var == 0:
            plt.legend(fontsize = fontsize_legend, loc=id_loc_legend, ncol = 1)
        
        f.savefig(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type] + "/" + vec_equ[id_equ] + "/" + vec_FEM[id_FEM] + "/py_alpha_R_beta_R_summary_" + vec_var[id_var] + ".pdf", bbox_inches='tight')   

elif id_plot_type == 1:
    
    for id_case in range(id_case_start, id_case_end):
        
        print('id_case:', id_case)
        
        f=plt.figure(figsize=(5, 4))
        axes= f.add_axes([0, 0, 0.8, 0.8])    
        plt.tick_params(axis = 'both', which = 'major', labelsize = 16)
    
        id_var_start = 0
        id_var_end = 3
        
        print('Plotting the coefficients using OS')
        for id_var in range(id_var_start, id_var_end):
            
            print ('variable: '+vec_var[id_var])
            
            trend_line_rounding_OS = data_alpha_R_OS[id_case][id_var] * trend_line_x_coord**data_beta_R_OS[id_case][id_var]
            trend_line_rounding_Pois_type_1 = data_alpha_R_pois[id_var] * trend_line_x_coord**data_beta_R_pois[id_var]
            
            plt.loglog(trend_line_x_coord, trend_line_rounding_OS, '-' + vec_markeredgecolor[id_var], mfc='none',label = vec_variable[id_var] + '--' + vec_legend_for_comparison[0])
                     
        print('Plotting the coefficients using MS+')
        for id_var in range(id_var_start, id_var_end):
            
            print ('variable: '+vec_var[id_var])
            
            trend_line_rounding_MS = data_alpha_R_MS[id_case][id_var] * trend_line_x_coord**data_beta_R_MS[id_case][id_var]

            plt.loglog(trend_line_x_coord, trend_line_rounding_MS, '--' + vec_markeredgecolor[id_var], mfc='none',label= vec_variable[id_var] + '--' + vec_legend_for_comparison[1])
        
        
   
        
            
#        """
        #    if id_var==2:
        #        coeff_strip_line_second = 20
        #        
        #    strip_line_first = trend_line_rounding_MS
        #    strip_line_second = strip_line_first*coeff_strip_line_second
        #       
        #    plt.fill_between(trend_line_x_coord,strip_line_first,strip_line_second,facecolor=color_danger_zone,alpha=1.0)        # facecolor='yellow', 
        #    
            tria_start = 20
            
            tria_coeff_y = 1e-5
            
            if id_dimension == 1:
                tria_start = 25   
                tria_coeff_y = 1e-3
            
            coeff_text_slope_bottom_x = 0.5
            coeff_text_slope_bottom_y = 0.05
            coeff_text_slope_right_x = 1.2
            coeff_text_slope_right_y = 0.08
        
                    
            tria_end = tria_start+6
            
            tria_p_1 = [trend_line_x_coord[tria_start], trend_line_rounding_Pois_type_1[tria_start]]
            tria_p_2 = [trend_line_x_coord[tria_end], trend_line_rounding_Pois_type_1[tria_start]]
            tria_p_3 = [trend_line_x_coord[tria_end], trend_line_rounding_Pois_type_1[tria_end]]
            
            tria_x_all_control = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]
            tria_y_all_control = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]
            tria_y_all_control = [i*tria_coeff_y for i in tria_y_all_control]
            
            text_slope_bottom_x = (tria_x_all_control[0]+tria_x_all_control[1])/2*coeff_text_slope_bottom_x
            text_slope_bottom_y = tria_y_all_control[0]*coeff_text_slope_bottom_y
            text_slope_right_x = tria_x_all_control[1]*coeff_text_slope_right_x
            text_slope_right_y = (tria_y_all_control[1]+tria_y_all_control[2])/2*coeff_text_slope_right_y   
            
            if id_var==0:    
                plt.plot(tria_x_all_control, tria_y_all_control, 'k-', linewidth = 1.0)
                plt.text(text_slope_bottom_x, text_slope_bottom_y, '1', fontsize = 15)
                plt.text(text_slope_right_x, text_slope_right_y, str(vec_slope[id_var]), fontsize = 15)
            
        
            text_offset_x = trend_line_x_coord[5]
            
            text_offset_coeff_y = 0.00005
            if id_dimension == 0:
                if id_problem_type == 1:
                    text_offset_coeff_y = 0.0005
                elif id_problem_type == 2:
                    text_offset_coeff_y = 0.0006
                    if id_case == 0:
                        text_offset_coeff_y = 0.0004
            elif id_dimension == 1:
                if id_problem_type == 0:                
                    text_offset_coeff_y = 0.00015
                elif id_problem_type == 1:
                    text_offset_coeff_y = 0.0002             
                    
            text_offset_y = data_alpha_R_OS[0][0]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y
            if id_var != 0:
                text_offset_y = text_offset_y * 20 **(id_var)
            
            plt.text(text_offset_x, text_offset_y, label_offset + r'='+str(data_alpha_R_OS[id_case][id_var]), fontsize = 15, color = vec_markeredgecolor[id_var])             
#            """
            #for i in range(n_cases):
            #    plt.semilogy(data_xaxis, data_alpha_R_MS[i,:],'--o',color = vec_markeredgecolor[i],mfc = "none",label=vec_case[i])
            #    
            
        plt.xlabel(r"Number of DoFs", fontsize = fontsize_label)  
        plt.ylabel(r"Error", fontsize = fontsize_label) 
        
        axes.set_xlim([bound_low_xaxis, bound_up_xaxis])
        axes.set_ylim([bound_low_yaxis, bound_up_yaxis])
        
        plt.xticks(vec_xtick)
        plt.yticks(vec_ytick)
        
        is_legend_plotted = 0
        
        if id_dimension == 0:
            if id_case == 0:
                is_legend_plotted = 1
        elif id_dimension == 1:
            if id_problem_type == 0:
                is_legend_plotted = 1
        
        if is_legend_plotted == 1:
            plt.legend(fontsize=fontsize_legend, loc=id_loc_legend, ncol = 2)
        
        f.savefig(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type] + "/py_alpha_R_beta_R_summary_1_prediction_" + vec_case[id_case] + ".pdf", bbox_inches='tight')   


==> 1_figure/1_dealii/2_alpha_R_beta_R_summary/3_history/plot_alpha_R_beta_R_summary_june_7_2021.py <==


import sys
sys.path.append('../../../2_dimension_independent')
#import settings_fig as set


import matplotlib.pyplot as plt
import numpy as np


vec_dimension = ['1d','2d']
id_dimension = 0

vec_problem_type=['0_pois','1_diff','2_helm']
id_problem_type = 0

vec_equ=['0_u_x_m_0p5_square', '1_u_exp_m_x_m_0p5_square']
id_equ = 0

vec_markeredgecolor = ['k', 'b', 'r', 'c', 'y', 'm', 'g', 'w']

vec_FEM=['0_sm']
id_FEM=0

vec_legend=['Type 1', 'Type 2','Type 3','Type 4']
vec_line_type = ['-','--','--','--','--','--','--']

vec_legend_for_comparison = ['Derived from manufactured', 'Real']


fontsize_legend=12
id_loc_legend=2

bound_low_xaxis=1
bound_up_xaxis=1e8
bound_low_yaxis=1e-20
bound_up_yaxis=1e0
vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4, 1e0]

data_xaxis=['$u$',r'$u_{x}$','$u_{xx}$']

file_summary_alpha_R_derived_from_manufactured = open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[0]+'/'+vec_FEM[id_FEM]+'/data_summary_alpha_R.txt','r')
content_summary_alpha_R_derived_from_manufactured = [line.strip().split() for line in file_summary_alpha_R_derived_from_manufactured]
file_summary_alpha_R_derived_from_manufactured.close()

file_summary_beta_R_derived_from_manufactured=open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[0]+'/'+vec_FEM[id_FEM]+'/data_summary_beta_R.txt','r')
content_summary_beta_R_derived_from_manufactured=[line.strip().split() for line in file_summary_beta_R_derived_from_manufactured]
file_summary_beta_R_derived_from_manufactured.close()


file_summary_alpha_R_real = open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[1]+'/'+vec_FEM[id_FEM]+'/data_summary_alpha_R.txt','r')
content_summary_alpha_R_real = [line.strip().split() for line in file_summary_alpha_R_real]
file_summary_alpha_R_real.close()

file_summary_beta_R_real=open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[1]+'/'+vec_FEM[id_FEM]+'/data_summary_beta_R.txt','r')
content_summary_beta_R_real=[line.strip().split() for line in file_summary_beta_R_real]
file_summary_beta_R_real.close()


n_cases = len(content_summary_alpha_R_derived_from_manufactured)-1

data_alpha_R_derived_from_manufactured = np.zeros((n_cases,3))
data_beta_R_derived_from_manufactured = np.zeros((n_cases,3))

data_alpha_R_real = np.zeros((n_cases,3))
data_beta_R_real = np.zeros((n_cases,3))

for i in range(n_cases):
    data_alpha_R_derived_from_manufactured[i][:] = content_summary_alpha_R_derived_from_manufactured[i+1][:]
    data_beta_R_derived_from_manufactured[i][:] = content_summary_beta_R_derived_from_manufactured[i+1][:]
    
    data_alpha_R_real[i][:] = content_summary_alpha_R_real[i+1][:]
    data_beta_R_real[i][:] = content_summary_beta_R_real[i+1][:]    
    
vec_offset=[1e-18,5e-18,1e-16]
vec_slope=[2.0, 2.0, 2.0]

if id_problem_type==0:
    if id_equ==1:
        vec_offset=[2e-17,1e-16,5e-16]
elif id_problem_type==1:
    vec_legend=['Poisson, Type 1',r'$D=1+x$, Type 1',r'$D=1+x$, Type 4',r'$D=e^{-(x-0.5)^2}$, Type 1',r'$D=0.5+\cos^2(x)$, Type 1']
    if id_equ==1:
        vec_offset=[2e-17,1e-16,5e-16]
elif id_problem_type==2:
    if id_equ==0:
        vec_legend=['Poisson', r'$D=1+x, r=1$', r'$D=1+x, r=1+x$', r'$D=1+x, r=e^{-(x-0.5)^2}$', r'$D=e^{-(x-0.5)^2}, r=1$', r'$D=e^{-(x-0.5)^2}, r=1+x$', r'$D=e^{-(x-0.5)^2}, r=e^{-(x-0.5)^2}$']
    elif id_equ==1:
        vec_offset=[2e-17,1e-16,5e-16]
        vec_legend=['Poisson', r'$D=1+x, r=1$', r'$D=1+x, r=1+x$', r'$D=1+x, r=e^{-(x-0.5)^2}$', r'$D=e^{-(x-0.5)^2}, r=1$', r'$D=e^{-(x-0.5)^2}, r=1+x$', r'$D=e^{-(x-0.5)^2}, r=e^{-(x-0.5)^2}$']
    
trend_line_x_coord = np.logspace(0, 8, 50)

trend_line_rounding_derived_from_manufactured = np.zeros(50)
trend_line_rounding_real = np.zeros(50)

color_danger_zone = "yellow"
coeff_strip_line_second = 0.02
    
vec_var = ['solu','grad','2ndd']

id_var_start = 0
id_var_end = 1

for id_var in range(id_var_start,id_var_end):
    
    print ('variable: '+vec_var[id_var])
    
    
    f=plt.figure(figsize=(5,4))
    axes= f.add_axes([0,0,1,1])
    fontsize_label = 18
    plt.tick_params(axis = 'both', which = 'major', labelsize = 16)
    
 
    for i in range(1):              # n_cases
        trend_line_rounding_derived_from_manufactured = data_alpha_R_derived_from_manufactured[i][id_var] * trend_line_x_coord**data_beta_R_derived_from_manufactured[i][id_var]
        trend_line_rounding_real = data_alpha_R_real[i][id_var] * trend_line_x_coord**data_beta_R_real[i][id_var]
        plt.loglog(trend_line_x_coord, trend_line_rounding_derived_from_manufactured, vec_line_type[i] + vec_markeredgecolor[i], mfc='none',label=vec_legend_for_comparison[0])
        plt.loglog(trend_line_x_coord, trend_line_rounding_real, vec_line_type[1] + vec_markeredgecolor[i], mfc='none',label=vec_legend_for_comparison[1])


#    if id_var==2:
#        coeff_strip_line_second = 20
#        
    strip_line_first = data_alpha_R_derived_from_manufactured[0][id_var] * trend_line_x_coord**data_beta_R_derived_from_manufactured[0][id_var]
#    strip_line_second = strip_line_first*coeff_strip_line_second
#       
#    plt.fill_between(trend_line_x_coord,strip_line_first,strip_line_second,facecolor=color_danger_zone,alpha=1.0)        # facecolor='yellow', 
#    
    tria_start = 20
    tria_coeff_y = 1e-4
    
    coeff_text_slope_bottom_x = 0.5
    coeff_text_slope_bottom_y = 0.10
    coeff_text_slope_right_x = 1.3
    coeff_text_slope_right_y = 0.12
    

    if id_problem_type==1:
        coeff_text_slope_right_x = 1.15
        coeff_text_slope_right_y = 0.12
        
        tria_coeff_y = 1e-4

            
    tria_end = tria_start+6
    
    tria_p_1 = [trend_line_x_coord[tria_start],strip_line_first[tria_start]]
    tria_p_2 = [trend_line_x_coord[tria_end],strip_line_first[tria_start]]
    tria_p_3 = [trend_line_x_coord[tria_end],strip_line_first[tria_end]]
    
    tria_x_all_control = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]
    tria_y_all_control = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]
    tria_y_all_control = [i*tria_coeff_y for i in tria_y_all_control]
    
    text_slope_bottom_x = (tria_x_all_control[0]+tria_x_all_control[1])/2*coeff_text_slope_bottom_x
    text_slope_bottom_y = tria_y_all_control[0]*coeff_text_slope_bottom_y
    text_slope_right_x = tria_x_all_control[1]*coeff_text_slope_right_x
    text_slope_right_y = (tria_y_all_control[1]+tria_y_all_control[2])/2*coeff_text_slope_right_y   
    
    plt.plot(tria_x_all_control,tria_y_all_control,'k-',linewidth=1.0)
    plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
    plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)


    text_offset_x = trend_line_x_coord[1]
    
    text_offset_coeff_y=0.2
    
    text_offset_y = vec_offset[id_var]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y       
    
    plt.text(text_offset_x, text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_var]),fontsize = 15, color="black")             
    
    
    #for i in range(n_cases):
    #    plt.semilogy(data_xaxis, data_alpha_R_derived_from_manufactured[i,:],'--o',color = vec_markeredgecolor[i],mfc = "none",label=vec_legend[i])
    #    
    plt.xlabel(r"Number of DoFs", fontsize = fontsize_label)  
    plt.ylabel(r"Error", fontsize = fontsize_label) 
    
    axes.set_xlim([bound_low_xaxis, bound_up_xaxis])
    axes.set_ylim([bound_low_yaxis, bound_up_yaxis])
    
    plt.yticks(vec_ytick)
    
    if id_var==0:
        plt.legend(fontsize=fontsize_legend, loc=id_loc_legend)
    
    f.savefig(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+"/py_alpha_R_beta_R_summary_" + vec_var[id_var] + ".pdf", bbox_inches='tight')   


==> 1_figure/1_dealii/2_alpha_R_beta_R_summary/plot_alpha_R_beta_R_summary.py <==


import sys
sys.path.append('../../../2_dimension_independent')
#import settings_fig as set

import matplotlib.pyplot as plt
import numpy as np

vec_dimension = ['1d', '2d']
id_dimension = 1

vec_problem_type = ['0_pois', '1_diff', '2_helm']
id_problem_type = 0

vec_equ=['0_u_x_m_0p5_square', '1_u_exp_m_x_m_0p5_square']
if id_dimension == 1:
    vec_equ=['0_u_x_m_0p5_square_p_y_same_p_x_m_0p5_times_y_m_0p5', '1_u_exp_m_x_m_0p5_square_p_y_same']

id_equ = 1
label_offset = r'$\alpha_{\rm R,O}$'

vec_FEM = ['0_sm']
id_FEM = 0

vec_equ_reference = ['Poisson', 'Poisson, Type 1', 'Poisson']

vec_var = ['solu','grad','2ndd']
vec_variable_in_legend = [r'$u$', r'$u_{x}$', '$u_{xx}$']

id_case_start = 0


if id_dimension == 0:
    id_case_end = 4
    vec_case = ['Type_1', 'Type_2','Type_3','Type_4']
    if id_problem_type==1:
        id_case_end = 2
        vec_case=['D_1px_Type_1', 'D_exp_m_x_m_0p5_square_Type_1', 'D_1px_Type_4']
    elif id_problem_type==2:
        id_case_end = 3
        vec_case=['r_1', 'r_1px', 'r_exp_m_x_m_0p5_square']
elif id_dimension == 1:
    vec_variable_in_legend = [r'$u$', r'$\nabla u$', '$\mathbf{H} u$']
    id_case_end = 1
    vec_case = ['pois']
    if id_problem_type==1:
        vec_case=['diff']
    
vec_line_type = ['-',':',':',':',':',':',':']
indent_line_type = 0

vec_markeredgecolor = ['k', 'b', 'r', 'c', 'y', 'm', 'g', 'w']

fontsize_legend=12
id_loc_legend=2

bound_low_xaxis=1
bound_up_xaxis=1e8
bound_low_yaxis=1e-20
bound_up_yaxis=1e0
vec_xtick = [1, 1e8]
vec_ytick = [1e-20, 1e0]
#vec_ytick = [1e-20, 1e-16, 1e-12, 1e-8, 1e-4, 1e0]


file_summary_alpha_R_OS = open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[id_equ]+'/'+vec_FEM[id_FEM] + '/0_alpha_R/0_original/data_summary_alpha_R.txt','r')
content_summary_alpha_R_OS = [line.strip().split() for line in file_summary_alpha_R_OS]
file_summary_alpha_R_OS.close()

file_summary_beta_R_OS=open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[id_equ]+'/'+vec_FEM[id_FEM] + '/1_beta_R/data_summary_beta_R.txt','r')
content_summary_beta_R_OS=[line.strip().split() for line in file_summary_beta_R_OS]
file_summary_beta_R_OS.close()

n_cases = len(content_summary_alpha_R_OS)-1

data_alpha_R_OS = np.zeros((n_cases,3))
data_beta_R_OS = np.zeros((n_cases,3))

data_alpha_R_pois = [1.0e-18, 5.0e-18, 1.0e-16]
data_beta_R_pois = [2.0, 2.0, 2.0]
    
vec_slope=[2.0, 2.0, 2.0]

if  id_dimension == 1:
    data_beta_R_pois = [1.0, 1.0, 1.0]
    vec_slope=[1.0, 1.0, 1.0]


if id_equ == 1:
    data_alpha_R_pois = [2.0e-17, 1.0e-16, 5.0e-16]


for i in range(n_cases):

    data_alpha_R_OS[i][:] = content_summary_alpha_R_OS[i+1][:]
    data_beta_R_OS[i][:] = content_summary_beta_R_OS[i+1][:]
    
  
vec_legend_for_comparison = ['OS', 'MS+']

file_summary_alpha_R_MS = open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[0] + '/' + vec_FEM[id_FEM] + '/0_alpha_R/1_processed/data_summary_alpha_R.txt','r')
content_summary_alpha_R_MS = [line.strip().split() for line in file_summary_alpha_R_MS]
file_summary_alpha_R_MS.close()

file_summary_beta_R_MS=open(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type]+'/'+vec_equ[0]+'/'+vec_FEM[id_FEM] + '/1_beta_R/data_summary_beta_R.txt','r')
content_summary_beta_R_MS=[line.strip().split() for line in file_summary_beta_R_MS]
file_summary_beta_R_MS.close()

data_alpha_R_MS = np.zeros((n_cases,3))
data_beta_R_MS = np.zeros((n_cases,3))

for i in range(n_cases):
    
    data_alpha_R_MS[i][:] = content_summary_alpha_R_MS[i+1][:]
    data_beta_R_MS[i][:] = content_summary_beta_R_MS[i+1][:]
        

trend_line_x_coord = np.logspace(0, 8, 50)

trend_line_rounding_MS = np.zeros(50)
trend_line_rounding_OS = np.zeros(50)

trend_line_rounding_reference = np.zeros(50)

color_danger_zone = "yellow"
coeff_strip_line_second = 0.02


fontsize_label = 18


for id_case in range(id_case_start, id_case_end):
    
    print('id_case:', id_case)
    
    f=plt.figure(figsize=(5, 4))
    axes= f.add_axes([0, 0, 0.8, 0.8])    
    plt.tick_params(axis = 'both', which = 'major', labelsize = 16)

    id_var_start = 0
    id_var_end = 3
            
    print('Plotting the coefficients using OS')
    for id_var in range(id_var_start, id_var_end):
        
        print ('variable: '+vec_var[id_var])
        
        trend_line_rounding_OS = data_alpha_R_OS[id_case][id_var] * trend_line_x_coord**data_beta_R_OS[id_case][id_var]


        plt.loglog(trend_line_x_coord, trend_line_rounding_OS, '-' + vec_markeredgecolor[id_var], mfc='none',label = vec_variable_in_legend[id_var] + '--' + vec_legend_for_comparison[0])
                 
    print('Plotting the coefficients using MS+')
    for id_var in range(id_var_start, id_var_end):
        
        print ('variable: '+vec_var[id_var])
        
        trend_line_rounding_MS = data_alpha_R_MS[id_case][id_var] * trend_line_x_coord**data_beta_R_MS[id_case][id_var]

        plt.loglog(trend_line_x_coord, trend_line_rounding_MS, '--' + vec_markeredgecolor[id_var], mfc='none',label= vec_variable_in_legend[id_var] + '--' + vec_legend_for_comparison[1])
    
        
#        """
    #    if id_var==2:
    #        coeff_strip_line_second = 20
    #        
    #    strip_line_first = trend_line_rounding_MS
    #    strip_line_second = strip_line_first*coeff_strip_line_second
    #       
    #    plt.fill_between(trend_line_x_coord,strip_line_first,strip_line_second,facecolor=color_danger_zone,alpha=1.0)        # facecolor='yellow', 
    #    
    
        trend_line_rounding_reference = data_alpha_R_pois[id_var] * trend_line_x_coord**data_beta_R_pois[id_var]
        
        tria_start = 25
        
        tria_coeff_y = 1e-6
        
        

        coeff_text_slope_bottom_x = 0.5
        coeff_text_slope_bottom_y = 0.05
        coeff_text_slope_right_x = 1.2
        coeff_text_slope_right_y = 0.08
        
        if id_dimension == 1:
            tria_start = 25   
            tria_coeff_y = 1e-3
            coeff_text_slope_right_y = 0.2
    
                
        tria_end = tria_start + 6
        
        tria_p_1 = [trend_line_x_coord[tria_start], trend_line_rounding_reference[tria_start]]
        tria_p_2 = [trend_line_x_coord[tria_end], trend_line_rounding_reference[tria_start]]
        tria_p_3 = [trend_line_x_coord[tria_end], trend_line_rounding_reference[tria_end]]
        
        tria_x_all_control = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]
        tria_y_all_control = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]
        tria_y_all_control = [i*tria_coeff_y for i in tria_y_all_control]
        
        text_slope_bottom_x = (tria_x_all_control[0]+tria_x_all_control[1])/2*coeff_text_slope_bottom_x
        text_slope_bottom_y = tria_y_all_control[0]*coeff_text_slope_bottom_y
        text_slope_right_x = tria_x_all_control[1]*coeff_text_slope_right_x
        text_slope_right_y = (tria_y_all_control[1]+tria_y_all_control[2])/2*coeff_text_slope_right_y   
        
        if id_var==0:    
            plt.plot(tria_x_all_control, tria_y_all_control, 'k-', linewidth = 1.0)
            plt.text(text_slope_bottom_x, text_slope_bottom_y, '1', fontsize = 15)
            plt.text(text_slope_right_x, text_slope_right_y, str(vec_slope[id_var]), fontsize = 15)
        
    
        text_offset_x = trend_line_x_coord[5]
        
        text_offset_coeff_y = 0.00005
        if id_dimension == 0:
            if id_problem_type == 1:
                text_offset_coeff_y = 0.0005
            elif id_problem_type == 2:
                text_offset_coeff_y = 0.00005
        elif id_dimension == 1:
            if id_problem_type == 0:                
                text_offset_coeff_y = 0.00015
            elif id_problem_type == 1:
                text_offset_coeff_y = 0.0002             
                
        text_offset_y = data_alpha_R_OS[0][0]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y
        if id_var != 0:
            text_offset_y = text_offset_y * 20 **(id_var)
        
        plt.text(text_offset_x, text_offset_y, label_offset + r'='+str(data_alpha_R_OS[id_case][id_var]), fontsize = 15, color = vec_markeredgecolor[id_var])             
#            """
        #for i in range(n_cases):
        #    plt.semilogy(data_xaxis, data_alpha_R_MS[i,:],'--o',color = vec_markeredgecolor[i],mfc = "none",label=vec_case[i])
        #    
        
    plt.xlabel(r"Number of DoFs", fontsize = fontsize_label)  
    plt.ylabel(r"Error", fontsize = fontsize_label) 
    
    axes.set_xlim([bound_low_xaxis, bound_up_xaxis])
    axes.set_ylim([bound_low_yaxis, bound_up_yaxis])
    
    plt.xticks(vec_xtick)
    plt.yticks(vec_ytick)
    
    is_legend_plotted = 0
    
    if id_dimension == 0:
        if id_case == 0:
            is_legend_plotted = 1
    elif id_dimension == 1:
        if id_problem_type == 0:
            is_legend_plotted = 1
    
    if is_legend_plotted == 1:
        plt.legend(fontsize=fontsize_legend, loc=id_loc_legend, ncol = 2)
    
    f.savefig(vec_dimension[id_dimension]+'/'+vec_problem_type[id_problem_type] + "/py_alpha_R_beta_R_summary_1_prediction_" + vec_case[id_case] + ".pdf", bbox_inches='tight')   


==> 1_figure/1_dealii/3_relative_change_x_to_b/plot_relative_change_x_to_b.py <==

import matplotlib.pyplot as plt
import numpy as np

vec_data_src=['Pois_bench_1d_dbc','Helm_d_0_1d_dbc']
id_data_src=1

vec_label=['1e-16','1e-2','1e0']
vec_marker=['o','d','^']

data_raw=[line.strip().split() for line in open("data_relative_change_"+vec_data_src[id_data_src]+".txt")]

n_row=len(data_raw)

data_ndofs=np.zeros(n_row-1)
data_ncond=np.zeros(n_row-1)
data_change=np.zeros((n_row-1,3))

for i in range(0,n_row-1):
    data_ndofs[i]=data_raw[i+1][0]
    data_ncond[i]=data_raw[i+1][1]
    data_change[i][0]=data_raw[i+1][2]
    data_change[i][1]=data_raw[i+1][3]
    data_change[i][2]=data_raw[i+1][4]

f=plt.figure(figsize=(5,4))
axes= f.add_axes([0,0,1,1])
fontsize_label = 18
plt.tick_params(axis = 'both', which = 'major', labelsize = 16)

    
for i in range(0,3):
    plt.loglog(data_ndofs,data_change[:,i],'--',marker=vec_marker[i],mfc="none",label=r'$\delta F=$'+vec_label[i]) 
    
plt.legend()
plt.legend(loc=2, prop={'size': 16})    


plt.xlabel("Number of DoFs", fontsize = fontsize_label)                   # Condition number
plt.ylabel(r"$\Re$", fontsize = fontsize_label) 


axes.set_xlim([1e0, 1e3])
axes.set_ylim([1e0, 1e4])

plt.xticks([1e0, 1e1, 1e2, 1e3])
plt.yticks([1e0,1e1,1e2,1e3,1e4])


f.savefig("py_relative_change_x_to_b_"+vec_data_src[id_data_src]+".pdf", bbox_inches='tight')   


==> 1_figure/1_dealii/4_alpha_R_against_u_L2/plot_alpha_R_var_L2.py <==


import sys
sys.path.append('../../../../3_1d_or_2d')
import settings_fig as set


import matplotlib.pyplot as plt
import numpy as np



vec_equ=['0_all_equations','1_u_e_m_c_x_m_0p5_square','2_u_1_over_c_x_m_0p5_square','3_u_cx_plus_100_square','4_u_x_square_m_c_square','5_u_1_over_c_x_m_0p5_square_p_same_for_y']
id_equ=5

vec_markeredgecolor = ['k', 'b', 'r', 'c', 'm', 'y', 'g', 'w']

vec_FEM=['1_sm','2_mm_PPdisc','3_mm_RT','4_mm_BDM']
id_FEM=3
id_error_space=1


vec_xaxis=['ndofs','ncond']
id_xaxis=0


vec_legend=['$u$',r'${\nabla} u$','$\Delta u$']
vec_offset=[2e-17,1e-16,2e-15]
vec_slope=[1,1,1,1]

id_loc_legend=4

line_auxiliary_x = [1,1,1e-6]
line_auxiliary_y = [1e-25,0,0]

coord_x_legend=1.5e-6
vec_coord_y_text = [3e-18, 2e-16, 4e-15]

xaxis_low_bound=1e-6
xaxis_up_bound=1e4
yaxis_low_bound=1e-25
yaxis_up_bound=1e-10
vec_xtick = [1e-6, 1e-4, 1e-2, 1e0, 1e2, 1e4]
vec_ytick = [1e-25, 1e-22, 1e-19, 1e-16, 1e-13, 1e-10]

trend_line_x_coord = np.logspace(-7, 6, 50)


if id_FEM==1:
    id_loc_legend=2
    vec_legend=['$u$',r'$\mathbf{v}$',r'$\nabla \cdot \mathbf{v}$']
    id_error_space=2
    
    if id_equ==0:
        id_loc_legend=4
        vec_offset=[2e-17,1e-16,3e-16]
        vec_coord_y_text = [ 0.2e-17,0.2e-16,7e-16]  
        xaxis_up_bound=1e6
        vec_xtick = [1e-6, 1e-4, 1e-2, 1e0, 1e2, 1e4, 1e6]         
    elif id_equ==1:
        if id_xaxis==0:
            vec_offset=[1e-17,1e-16,5e-16]
            vec_coord_y_text = [ 0.15e-17,0.15e-16,1e-15]        
        elif id_xaxis==1:
            vec_offset=[1e-19,1e-18,5e-20]
            vec_coord_y_text = [ 1.5e-19,1.5e-18,0.8e-20]
    elif id_equ==3 or id_equ==0:
        id_loc_legend=4
        vec_offset=[3e-17,1.5e-16,3e-16]
        vec_coord_y_text = [ 0.2e-17,0.2e-16,7e-16]  
        xaxis_up_bound=1e6
        vec_xtick = [1e-6, 1e-4, 1e-2, 1e0, 1e2, 1e4, 1e6]        
elif id_FEM==2:
    id_loc_legend=4
    vec_legend=['$u$',r'$\mathbf{v}$',r'$\nabla \cdot \mathbf{v}$']
    id_error_space=2
    if id_equ==2:
        vec_offset=[2e-17,5e-16,5e-16]
        vec_coord_y_text = [ 0.2e-17,7e-16,7e-16]
    elif id_equ==4 or id_equ==0:
        vec_offset=[5e-17,3e-16,3e-16]
        vec_coord_y_text = [ 0.7e-17,7e-16,7e-16] 
        xaxis_up_bound=1e6
        vec_xtick = [1e-6, 1e-4, 1e-2, 1e0, 1e2, 1e4, 1e6]
    elif id_equ==5:
        vec_offset=[7e-17,3e-16,3e-16]
        vec_coord_y_text = [ 1.2e-17,7e-16,7e-16]
elif id_FEM==3:
    id_loc_legend=4
    vec_legend=['$u$',r'$\mathbf{v}$',r'$\nabla \cdot \mathbf{v}$']
    id_error_space=2
    if id_equ==5:
        vec_offset=[4e-16,4e-15,1e-14]
        vec_coord_y_text = [ 5e-17,7e-16,2e-14]
           

txt_alpha_R_var_L2=open(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+'/alpha_R_var_L2_'+vec_xaxis[id_xaxis]+'.txt','r')

data_alpha_R_var_L2=[line.strip().split() for line in txt_alpha_R_var_L2]

txt_alpha_R_var_L2.close()

n_param = len(data_alpha_R_var_L2)-1

data_u_L2=np.zeros(n_param)
data_u_x_L2=np.zeros(n_param)
data_alpha_R=np.zeros((n_param,3))

for id_param in range(0,n_param):
    data_u_L2[id_param]=data_alpha_R_var_L2[id_param+1][0]
    if id_FEM==1 or id_FEM==2 or id_FEM==2:
        data_u_x_L2[id_param]=data_alpha_R_var_L2[id_param+1][1]

    for id_var in range(0,3):
        data_alpha_R[id_param][id_var]=data_alpha_R_var_L2[id_param+1][id_var+id_error_space]


f=plt.figure(figsize=(5,4))
axes= f.add_axes([0,0,1,1])
fontsize_label = 18
plt.tick_params(axis = 'both', which = 'major', labelsize = 16)


id_var_start = 0
id_var_end = 3

for id_var in range(id_var_start,id_var_end):
    line_auxiliary_y[1]=vec_offset[id_var]
    line_auxiliary_y[2]=line_auxiliary_y[1]
        
    if id_FEM==0:
        plt.loglog(data_u_L2,data_alpha_R[:,id_var],'o',color = vec_markeredgecolor[id_var],mfc = "none",label=vec_legend[id_var])
    elif id_FEM==1 or id_FEM==2 or id_FEM==3:
        if id_var==0 or id_var==1:
            plt.loglog(data_u_L2,data_alpha_R[:,id_var],'o',color = vec_markeredgecolor[id_var],mfc = "none",label=vec_legend[id_var])
        elif id_var==2:
            plt.loglog(data_u_L2,data_alpha_R[:,id_var],'o',color = vec_markeredgecolor[id_var],mfc = "none",label=vec_legend[id_var])
    
    plt.plot(line_auxiliary_x,line_auxiliary_y,'--',linewidth=1.0,color='grey')
    
    plt.text(coord_x_legend, vec_coord_y_text[id_var], str(vec_offset[id_var]), fontsize=set.fontsize_legend, color = vec_markeredgecolor[id_var])
    
    trend_line_rounding = vec_offset[id_var] * trend_line_x_coord**vec_slope[id_var]     
    plt.loglog(trend_line_x_coord, trend_line_rounding, '-' + vec_markeredgecolor[id_var])
             
    
tria_start = 32
tria_coeff_y = 1e-4

coeff_text_slope_bottom_x = 0.25
coeff_text_slope_bottom_y = 0.14
coeff_text_slope_right_x = 1.3
coeff_text_slope_right_y = 0.17

if id_FEM==1 or id_FEM==2 or id_FEM==3:
    tria_start = 32
    tria_coeff_y = 1e-3
    if id_equ==2:
        tria_coeff_y = 1e-3

tria_end = tria_start+6

trend_line_rounding = 1e-16 * trend_line_x_coord**vec_slope[id_FEM]
 
    
tria_p_1 = [trend_line_x_coord[tria_start],trend_line_rounding[tria_start]]
tria_p_2 = [trend_line_x_coord[tria_end],trend_line_rounding[tria_start]]
tria_p_3 = [trend_line_x_coord[tria_end],trend_line_rounding[tria_end]]

tria_x_all_control = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]
tria_y_all_control = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]
tria_y_all_control = [i*tria_coeff_y for i in tria_y_all_control]

text_slope_bottom_x = (tria_x_all_control[0]+tria_x_all_control[1])/2*coeff_text_slope_bottom_x
text_slope_bottom_y = tria_y_all_control[0]*coeff_text_slope_bottom_y
text_slope_right_x = tria_x_all_control[1]*coeff_text_slope_right_x
text_slope_right_y = (tria_y_all_control[1]+tria_y_all_control[2])/2*coeff_text_slope_right_y   

plt.plot(tria_x_all_control,tria_y_all_control,'k-',linewidth=1.0)
plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_FEM]),fontsize = 15)    
    


    
plt.xlabel(r"$\||u\||_2$", fontsize = fontsize_label)  
plt.ylabel(r"$\alpha_{\rm R}$", fontsize = fontsize_label) 

axes.set_xlim([xaxis_low_bound, xaxis_up_bound])
axes.set_ylim([yaxis_low_bound, yaxis_up_bound])

plt.xticks(vec_xtick)
plt.yticks(vec_ytick)

plt.legend(fontsize=set.fontsize_legend, loc=id_loc_legend)

f.savefig(vec_equ[id_equ]+'/'+vec_FEM[id_FEM]+"/py_offset_summary_"+vec_equ[id_equ]+"_"+vec_FEM[id_FEM]+'_' +vec_xaxis[id_xaxis]+".pdf", bbox_inches='tight')   


==> 1_figure/1_dealii/6_l2_norm_u_u_x/l2_norm_u_nabla_u_2d.py <==

import sys
sys.path.append('../../../../3_1d_or_2d')
import settings_fig as set

import numpy as np
import matplotlib.pyplot as plt

fig = plt.figure(figsize=(5, 4))
ax = fig.add_axes([0,0,1,1])

n_row = 5
n_col = 3

data_l2_norm_u = np.zeros((n_row,n_col))
data_l2_norm_u_x = np.zeros((n_row,n_col))

vec_case=['1_u_1_over_c_x_m_0p5_square_p_1_over_c_y_m_0p5_square','2_u_x_square_m_c_square','3_u_cx_plus_100_square']

for id_case in range(n_col):
    f = open("l2_norm_"+vec_case[id_case]+".txt", 'r')
    data_raw = [line.split() for line in f]
    f.close()

    for id_coeff in range(n_row):
        data_l2_norm_u[id_coeff,id_case] = data_raw[id_coeff+1][1]
        data_l2_norm_u_x[id_coeff,id_case] = data_raw[id_coeff+1][2]
        
    plt.loglog(data_l2_norm_u[:,id_case], data_l2_norm_u_x[:,id_case], "o-",linestyle='solid',color=set.vec_markeredgecolor[id_case], markeredgecolor=set.vec_markeredgecolor[id_case], mfc='none',label="Case "+str(id_case+1))

plt.xticks(fontsize=set.fontsize_tick)
plt.xlabel(r"$\||u\||_2$",fontsize=set.fontsize_label)
plt.xlim(1e-6,1e6)

plt.yticks(fontsize=set.fontsize_tick)
plt.ylabel(r"$\||\nabla u\||_2$",fontsize=set.fontsize_label)
plt.ylim(1e-6,1e6)

plt.legend(fontsize=set.fontsize_legend, loc=2,ncol=1)

plt.savefig('l2_norm_u_nabla_u_2d.pdf', bbox_inches='tight')

==> 1_figure/1_dealii/7_float_precision/1_float_matrix_rhs_default_solution/0_std/0_abs/py_bench_Pois_SM_error_computer_precision_matrices_for_solution_float_other_double.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  3 15:21:04 2018

@author: jliu
"""

#for name in dir():                         # used to disable showing variables, Sep. 28, 2019
#    if not name.startswith('_'):
#        del globals()[name]
        
        
import matplotlib.pyplot as plt
import numpy as np
        
n_err_refer = 28

vec_legend = [r"double",r"single",r"$tol_{prm}=10^{-10}$"]

vec_markeredgecolor = ["black","green","lightgreen"]

vec_markerfacecolor = ["none","none","none"]

vec_var = ['solu','grad','2ndd']


vec_slope = [2, 2, 2]  
vec_slope_alter = [2, 2, 2]    

vec_offset = [2e-17, 5e-17, 4e-16]
vec_offset_alter = [5e-9, 2e-8, 2e-9]

id_loc_legend = 1
vec_marker=['o','o','^','s','*']  
legend_size=14

id_complex = 0


dof_ref = np.zeros(n_err_refer)
err_round_off_approx = np.zeros(n_err_refer)
err_round_off_approx_alter = np.zeros(n_err_refer)

for i in range(n_err_refer):
    dof_ref[i] = 2**i    
           

for id_var in range(0,3):
        
    print ('var: '+vec_var[id_var])     
    
    matrix_data_error = [line.strip().split() for line in open('data_error'+'_'+vec_var[id_var]+'.txt','r')]
    
    n_row = len(matrix_data_error)-1             # we omit the first row since it is title
    n_column = len(matrix_data_error[0])
    
    data_error = np.zeros((n_row,n_column))
    data_ndofs = np.zeros(n_row) 
    
    for i in range(n_row):
        data_ndofs[i]=2**(i+1)*2+1
        for p in range(n_column):
            data_error[i][p]=float(matrix_data_error[i+1][p])
            

    for i in range(n_row):
        for p in range(n_column):
            
            if(data_error[i][p]==0):
                data_error[i][p] = np.nan
                
            if(data_ndofs[i]==0):
                data_ndofs[i] = np.nan
                
    for i in range(n_err_refer):
        err_round_off_approx[i] = vec_offset[id_var]* dof_ref[i]**vec_slope[id_var]      
        err_round_off_approx_alter[i] = vec_offset_alter[id_var]* dof_ref[i]**vec_slope_alter[id_var]
    
    tria_start = 17    
    
    tria_coeff_x = 1e1
    tria_coeff_y = 5e-1
    

    text_slope_bottom_coeff_x = 0.4
    text_slope_bottom_coeff_y = 0.05
    text_slope_right_coeff_x = 1.2
    text_slope_right_coeff_y = 0.05
    
    text_offset_x = dof_ref[3]    
    
    text_offset_x_alter = dof_ref[2] 
    
    tria_coeff_y_alter = 1e-1
    text_slope_right_coeff_y_alter = 0.2
    
    text_offset_x_alter = dof_ref[0]
    text_offset_coeff_y_alter = 0.1
    
    if id_var==0:
        text_offset_coeff_y=2e-1
        text_offset_coeff_y_alter = 0.1
    elif id_var==1:
        tria_start = 12
        tria_coeff_y = 2e-1
        text_offset_x = dof_ref[3]
        text_offset_coeff_y=2e-1
        text_offset_x_alter = dof_ref[0]
        text_offset_coeff_y_alter = 0.1
    elif id_var==2:
        tria_start = 10
        tria_coeff_y = 1e-1
        text_offset_x = dof_ref[1]
        text_offset_coeff_y=2e-1
        text_offset_coeff_y_alter = 0.2
        
    tria_end = tria_start+4
    
    
    tria_p_1 = [dof_ref[tria_start],err_round_off_approx[tria_start]]
    tria_p_2 = [dof_ref[tria_end],err_round_off_approx[tria_start]]
    tria_p_3 = [dof_ref[tria_end],err_round_off_approx[tria_end]]
    
    tria_x = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]#*
    tria_x = [i*tria_coeff_x for i in tria_x]
    tria_y = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]#/tria_coeff_y
    tria_y = [i*tria_coeff_y for i in tria_y]
    
    text_slope_bottom_x = (tria_x[0]+tria_x[1])/2*text_slope_bottom_coeff_x
    text_slope_bottom_y = tria_y[0]*text_slope_bottom_coeff_y
    text_slope_right_x = tria_x[1]*text_slope_right_coeff_x
    text_slope_right_y = (tria_y[1]+tria_y[2])/2*text_slope_right_coeff_y    
            

    tria_p_1_alter = [dof_ref[tria_start],err_round_off_approx_alter[tria_start]]
    tria_p_2_alter = [dof_ref[tria_end],err_round_off_approx_alter[tria_start]]
    tria_p_3_alter = [dof_ref[tria_end],err_round_off_approx_alter[tria_end]]
    
    tria_x_alter = [tria_p_1_alter[0],tria_p_2_alter[0],tria_p_3_alter[0],tria_p_1_alter[0]]
    tria_x_alter = [i*tria_coeff_x for i in tria_x_alter]
    tria_y_alter = [tria_p_1_alter[1],tria_p_2_alter[1],tria_p_3_alter[1],tria_p_1_alter[1]]
    tria_y_alter = [i*tria_coeff_y_alter for i in tria_y_alter]
    
    text_slope_bottom_x_alter = (tria_x_alter[0]+tria_x_alter[1])/2*text_slope_bottom_coeff_x
    text_slope_bottom_y_alter = tria_y_alter[0]*text_slope_bottom_coeff_y
    text_slope_right_x_alter = tria_x_alter[1]*text_slope_right_coeff_x
    text_slope_right_y_alter = (tria_y_alter[1]+tria_y_alter[2])/2*text_slope_right_coeff_y_alter  
    
    
    
    text_offset_y = vec_offset[id_var]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y       
    text_offset_y_alter = vec_offset_alter[id_var]* text_offset_x_alter**vec_slope[id_var]*text_offset_coeff_y_alter  
    
    f=plt.figure(figsize=(5,4))
    axes= f.add_axes([0.1,0.1,0.8,0.8])
    fontsize_label = 18
    #        fontsize_legend = 20
    
    xaxis_up_bound=1e8
    yaxis_low_bound=1e-16
    yaxis_up_bound=1e0 
    
#    print(data_ndofs)
    
    for i in range(n_column):
        plt.loglog(data_ndofs, data_error[:,i],'k'+vec_marker[i]+'-', markerfacecolor=vec_markerfacecolor[i],markeredgecolor=vec_markeredgecolor[i], color=vec_markeredgecolor[i],linewidth=1.0,label=vec_legend[i])    

    plt.loglog(dof_ref, err_round_off_approx,'k--',linewidth=1.0)
        
    
    plt.text(text_offset_x,text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_var]),fontsize = 15)   

    plt.text(text_offset_x_alter,text_offset_y_alter,r'$\alpha_{\rm R}=$'+str(vec_offset_alter[id_var]), color=vec_markeredgecolor[i],fontsize = 15)            
                
    plt.plot(tria_x,tria_y,'k-',linewidth=1.0)
    plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
    plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)    
        
    plt.loglog(dof_ref, err_round_off_approx_alter,'k--', color=vec_markeredgecolor[i],linewidth=1.0)
            
    if id_var == 0:    
        plt.legend()
        plt.legend(loc=id_loc_legend, prop={'size': legend_size})
    
#    elif id_var==2:
#
#        plt.plot(tria_x_alter,tria_y_alter,'k-',linewidth=1.0)
#        plt.text(text_slope_bottom_x_alter,text_slope_bottom_y_alter,'1',fontsize = 15)
#        plt.text(text_slope_right_x_alter,text_slope_right_y_alter,str(vec_slope_alter[id_var]),fontsize = 15)    
            
    
    plt.tick_params(axis='both', which='major', labelsize=16)
    
    plt.xlabel('Number of DoFs', fontsize=fontsize_label)             # Condition number
    plt.ylabel('Absolute error', fontsize=fontsize_label)
    
    
    print('yaxis_low_bound: ', yaxis_low_bound)    
    print('yaxis_up_bound: ', yaxis_up_bound)
    
    axes.set_xlim([1, xaxis_up_bound])
    axes.set_ylim([yaxis_low_bound, yaxis_up_bound]) 
    
    plt.yticks([1e-16, 1e-12, 1e-8, 1e-4, 1e0, 1e4]) 
        
    plt.show()
    
    f.savefig("py_bench_Pois_SM_error_computer_precision_matrices_for_solution_float_other_double_"+vec_var[id_var]+".pdf", bbox_inches='tight')    




==> 1_figure/1_dealii/7_float_precision/1_float_matrix_rhs_default_solution/0_std/1_rel/Poisson_SM_rela_2nd.m <==
clear all;
close all;
data_float = dlmread('data_Pois_SM_rela_2ndd.txt','',1,0);
data_double = dlmread('data_Pois_SM_rela_2ndd_double.txt','',1,0);

node = data_float(:,1);
node_ref = 1:10000:1e6;
P1 = data_float(:,2);P2 = data_float(:,3);P3 = data_float(:,4);P4 = data_float(:,5);
P5 = data_float(:,6); P6 = data_float(:,7);
ref_float = 1E-8*node_ref.*node_ref;

dof1 = node; dof2 = 2*node-1; dof3 = 3*node-2; dof4 = 4*node-3; dof5 = 5*node-4; 

P2_double = data_double(:,2);P3_double = data_double(:,3);P4_double = data_double(:,4);
P5_double = data_double(:,5);
ref_double = 1E-16*node_ref.*node_ref;

h_dofs = figure;

loglog(dof2,P2,'d--k',dof3,P3,'^--k',dof4,P4,'square--k',dof5,P5,'p--k',node_ref,ref_float,'-r');
hold on;
loglog(dof2,P2_double,'d-k',dof3,P3_double,'^-k',dof4,P4_double,'square-k',dof5,P5_double,'p-k',node_ref,ref_double,'-b');
% hold on;
% loglog(node_ref,10*ref_double,'-m');


xlim([1 1e10]);
ylim([1e-20 1e2]);
xlabel('Number of DoFs');
ylabel('Relative error');
lgd = legend('P2\_float','P3\_float','P4\_float','P5\_float','10^{-8}\timesN^{2.0}','P2\_double','P3\_double','P4\_double','P5\_double','10^{-16}\timesN^{2.0}');
lgd.FontSize = 14;
% lgd.Location = 'east';
set(lgd,'color','none');
lgd.Location = 'southeast';
set(gca,'FontSize',16);

set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_SM_rela_2ndd_float','-dpdf','-r0')

==> 1_figure/1_dealii/7_float_precision/1_float_matrix_rhs_default_solution/0_std/1_rel/Poisson_SM_rela_gra.m <==
clear all;
close all;
data_float = dlmread('data_Pois_SM_rela_grad.txt','',1,0);
data_double = dlmread('data_Pois_SM_rela_grad_double.txt','',1,0);

node = data_float(:,1);
node_ref = 1:10000:1e6;
P1 = data_float(:,2);P2 = data_float(:,3);P3 = data_float(:,4);P4 = data_float(:,5);
P5 = data_float(:,6); P6 = data_float(:,7);
ref_float = 1E-8*node_ref.*node_ref;

dof1 = node; dof2 = 2*node-1; dof3 = 3*node-2; dof4 = 4*node-3; dof5 = 5*node-4; 

P2_double = data_double(:,2);P3_double = data_double(:,3);P4_double = data_double(:,4);
P5_double = data_double(:,5);
ref_double = 1E-16*node_ref.*node_ref;

h_dofs = figure;

loglog(dof2,P2,'d--k',dof3,P3,'^--k',dof4,P4,'square--k',dof5,P5,'p--k',node_ref,ref_float,'-r');
hold on;
loglog(dof2,P2_double,'d-k',dof3,P3_double,'^-k',dof4,P4_double,'square-k',dof5,P5_double,'p-k',node_ref,ref_double,'-b');

xlim([1 1e10]);
ylim([1e-20 1e2]);
xlabel('Number of DoFs');
ylabel('Relative error');
lgd = legend('P2\_float','P3\_float','P4\_float','P5\_float','10^{-8}\timesN^{2.0}','P2\_double','P3\_double','P4\_double','P5\_double','10^{-16}\timesN^{2.0}');
lgd.FontSize = 14;
% lgd.Location = 'east';
set(lgd,'color','none');
lgd.Location = 'southeast';
set(gca,'FontSize',16);

set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_SM_rela_grad_float','-dpdf','-r0')


==> 1_figure/1_dealii/7_float_precision/1_float_matrix_rhs_default_solution/0_std/1_rel/Poisson_SM_rela_solu.m <==
clear all;
close all;
data_float = dlmread('data_Pois_SM_rela_solu.txt','',1,0);
data_double = dlmread('data_Pois_SM_rela_solu_double.txt','',1,0);

node = data_float(:,1);
node_ref = 1:10000:1e6;
P1 = data_float(:,2);P2 = data_float(:,3);P3 = data_float(:,4);P4 = data_float(:,5);
P5 = data_float(:,6); P6 = data_float(:,7);
ref_float = 1E-9*node_ref.*node_ref;

dof1 = node; dof2 = 2*node-1; dof3 = 3*node-2; dof4 = 4*node-3; dof5 = 5*node-4; 

P2_double = data_double(:,2);P3_double = data_double(:,3);P4_double = data_double(:,4);
P5_double = data_double(:,5);
ref_double = 1E-17*node_ref.*node_ref;

h_dofs = figure;

loglog(dof2,P2,'d--k',dof3,P3,'^--k',dof4,P4,'square--k',dof5,P5,'p--k',node_ref,ref_float,'-r');
hold on;
loglog(dof2,P2_double,'d-k',dof3,P3_double,'^-k',dof4,P4_double,'square-k',dof5,P5_double,'p-k',node_ref,ref_double,'-b');
% hold on;
% loglog(dof2,P2,'Color', [0.5 0.5 0.5]);

xlim([1 1e10]);
ylim([1e-20 1e2]);
xlabel('Number of DoFs');
ylabel('Relative error');
lgd = legend('P2\_float','P3\_float','P4\_float','P5\_float','10^{-9}\timesN^{2.0}','P2\_double','P3\_double','P4\_double','P5\_double','10^{-17}\timesN^{2.0}');
lgd.FontSize = 14;
% lgd.Location = 'east';
set(lgd,'color','none');
lgd.Location = 'southeast';
set(gca,'FontSize',16);

set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_SM_rela_solu_float','-dpdf','-r0')


==> 1_figure/1_dealii/7_float_precision/1_float_matrix_rhs_default_solution/1_mix/1 abs error/2 other all double/Pois_MM_abs_2ndd_float_vs_dbl.m <==
clear all;
close all;
data_error = dlmread('data_Pois_MM_abs.txt','',1,0);

n_node = data_error(:,1);
n_cell=n_node-1;
dof1 = n_node; dof2 = 2*n_node-1; 

u_double = data_error(:,2);u_float = data_error(:,3);
du_double = data_error(:,4);du_float = data_error(:,5);
d2u_double = data_error(:,6);d2u_float = data_error(:,7);

h_dofs = figure;



loglog(dof2,d2u_double,'d-k');
hold on;
loglog(dof2,d2u_float,'d-.k');        %,'Color',[0.4 0.4 0.4]
hold on;


xlim([1 1e8]);
ylim([1e-16 1e0]);
xlabel('Number of DoFs');
ylabel('Absolute error');
lgd = legend('double','single');
lgd.FontSize = 16;
% lgd.Location = 'east';
% set(lgd,'color','none');
lgd.Location = 'northeast';
set(gca,'FontSize',20);
ax =gca; 
ax.XTick = [1e0 1e2 1e4 1e6 1e8 1e10];
ax.YTick = [1e-16 1e-12 1e-8 1e-4 1e0 1e4];

double_bound=4E-16*n_node.^1;
hold on;
loglog(n_node, double_bound,'--k');
ht_SM=text(0.2*n_node(6),double_bound(2),'\alpha_R=4\times10^{-16}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_SM,'Rotation',32);

single_bound=4E-8*n_node.^1;
hold on;
loglog(n_node, single_bound,'--k');
ht_MM=text(0.5*n_node(12),0.1*single_bound(12),'\alpha_R=4\times10^{-8}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_MM,'Rotation',32);

double_bound=double_bound/15;
tria_start_SM=14; tria_delta=3;
n_cell_ref=n_cell*10;

line([n_cell_ref(tria_start_SM),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM)], 'Color', 'k');
line([n_cell_ref(tria_start_SM+tria_delta),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');
line([n_cell_ref(tria_start_SM),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');

text(1.3*n_cell_ref(tria_start_SM+1),0.3*double_bound(tria_start_SM),'1','FontSize',14,'Color','k')
text(1.2*n_cell_ref(tria_start_SM+3),1.6*double_bound(tria_start_SM+1),'1','FontSize',14,'Color','k')


set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_MM_abs_float_vs_double_2ndd','-dpdf','-r0')


==> 1_figure/1_dealii/7_float_precision/1_float_matrix_rhs_default_solution/1_mix/1 abs error/2 other all double/Pois_MM_abs_grad_float_vs_dbl.m <==
clear all;
close all;
data_error = dlmread('data_Pois_MM_abs.txt','',1,0);

n_node = data_error(:,1);
n_cell=n_node-1;

dof1 = n_node; dof2 = 2*n_node-1; 

u_double = data_error(:,2);u_float = data_error(:,3);
du_double = data_error(:,4);du_float = data_error(:,5);
d2u_double = data_error(:,6);d2u_float = data_error(:,7);

h_dofs = figure;



loglog(dof2,du_double,'d-k');
hold on;
loglog(dof2,du_float,'d-.k');        %,'Color',[0.4 0.4 0.4]
hold on;


xlim([1 1e8]);
ylim([1e-16 1e0]);
xlabel('Number of DoFs');
ylabel('Absolute error');
lgd = legend('double','single');
lgd.FontSize = 16;
% lgd.Location = 'east';
% set(lgd,'color','none');
lgd.Location = 'northeast';
set(gca,'FontSize',20);
ax =gca; 
ax.XTick = [1e0 1e2 1e4 1e6 1e8 1e10];
ax.YTick = [1e-16 1e-12 1e-8 1e-4 1e0 1e4];

double_bound=1E-17*n_node.^1;
hold on;
loglog(n_node, double_bound,'--k');
ht_SM=text(0.4*n_node(9),double_bound(6),'\alpha_R=1\times10^{-17}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_SM,'Rotation',32);

single_bound=1E-8*n_node.^0;
hold on;
loglog(n_node, single_bound,'--k');
ht_MM=text(0.5*n_node(12),0.1*single_bound(1),'\alpha_R=1\times10^{-8}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_MM,'Rotation',32);

double_bound=double_bound/15;
tria_start_SM=14; tria_delta=3;
n_cell_ref=n_cell*10;

line([n_cell_ref(tria_start_SM),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM)], 'Color', 'k');
line([n_cell_ref(tria_start_SM+tria_delta),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');
line([n_cell_ref(tria_start_SM),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');

text(1.3*n_cell_ref(tria_start_SM+1),0.3*double_bound(tria_start_SM),'1','FontSize',14,'Color','k')
text(1.2*n_cell_ref(tria_start_SM+3),1.6*double_bound(tria_start_SM+1),'1','FontSize',14,'Color','k')


set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_MM_abs_float_vs_double_grad','-dpdf','-r0')


==> 1_figure/1_dealii/7_float_precision/1_float_matrix_rhs_default_solution/1_mix/1 abs error/2 other all double/Pois_MM_abs_solu_float_vs_dbl.m <==
clear all;
close all;
data_error = dlmread('data_Pois_MM_abs.txt','',1,0);

n_node = data_error(:,1);
n_cell=n_node-1;
dof1 = n_node; dof2 = 4*n_cell*2+1; 

u_double = data_error(:,2);u_float = data_error(:,3);
du_double = data_error(:,4);du_float = data_error(:,5);
d2u_double = data_error(:,6);d2u_float = data_error(:,7);

h_dofs = figure;

loglog(dof2,u_double,'d-k');
hold on;
loglog(dof2,u_float,'d-.k');        %,'Color',[0.4 0.4 0.4]
hold on;


xlim([1 1e8]);
ylim([1e-16 1e0]);
xlabel('Number of DoFs');
ylabel('Absolute error');
lgd = legend('double','single');
lgd.FontSize = 16;
% lgd.Location = 'east';
% set(lgd,'color','none');
lgd.Location = 'northeast';
set(gca,'FontSize',20);
ax =gca; 
ax.XTick = [1e0 1e2 1e4 1e6 1e8 1e10];
ax.YTick = [1e-16 1e-12 1e-8 1e-4 1e0 1e4];

double_bound=2E-19*n_node.^1;
hold on;
loglog(n_node, double_bound,'--k');
ht_SM=text(n_node(1),double_bound(12),'\alpha_R=2\times10^{-19}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_SM,'Rotation',32);

single_bound=2E-8*n_node.^0;
hold on;
loglog(n_node, single_bound,'--k');
ht_MM=text(0.5*n_node(12),0.1*single_bound(1),'\alpha_R=2\times10^{-8}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_MM,'Rotation',32);

double_bound=double_bound/15;
tria_start_SM=17; tria_delta=3;
n_cell_ref=n_cell*10;

line([n_cell_ref(tria_start_SM),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM)], 'Color', 'k');
line([n_cell_ref(tria_start_SM+tria_delta),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');
line([n_cell_ref(tria_start_SM),n_cell_ref(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');

text(1.3*n_cell_ref(tria_start_SM+1),0.3*double_bound(tria_start_SM),'1','FontSize',14,'Color','k')
text(1.2*n_cell_ref(tria_start_SM+3),1.6*double_bound(tria_start_SM+1),'1','FontSize',14,'Color','k')


set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_MM_abs_float_vs_double_solu','-dpdf','-r0')


==> 1_figure/1_dealii/7_float_precision/1_float_matrix_rhs_default_solution/1_mix/1 abs error/2 other all double/py_bench_Pois_MM_error_computer_precision_matrices_for_solution_float_other_double.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  3 15:21:04 2018

@author: jliu
"""

#for name in dir():                         # used to disable showing variables, Sep. 28, 2019
#    if not name.startswith('_'):
#        del globals()[name]
        
        
import matplotlib.pyplot as plt
import numpy as np
        
n_err_refer = 28

vec_legend = [r"double",r"single",r"$tol_{prm}=10^{-10}$"]

vec_markeredgecolor = ["black","green","lightgreen"]

vec_markerfacecolor = ["none","none","none"]

vec_var = ['solu','grad','2ndd']


vec_slope = [1, 1, 1]  
vec_slope_alter = [0, 0, 1]    

vec_offset = [5e-20, 5e-18, 2e-16]
vec_offset_alter = [2e-8, 1e-8, 2e-8]

id_loc_legend = 1
vec_marker=['o','o','^','s','*']  
legend_size=14

id_complex = 0


dof_ref = np.zeros(n_err_refer)
err_round_off_approx = np.zeros(n_err_refer)
err_round_off_approx_alter = np.zeros(n_err_refer)

for i in range(n_err_refer):
    dof_ref[i] = 2**i    
           

for id_var in range(0,3):
        
    print ('var: '+vec_var[id_var])     
    
    matrix_data_error = [line.strip().split() for line in open('data_error'+'_'+vec_var[id_var]+'.txt','r')]
    
    n_row = len(matrix_data_error)-1             # we omit the first row since it is title
    n_column = len(matrix_data_error[0])
    
    data_error = np.zeros((n_row,n_column))
    data_ndofs = np.zeros(n_row) 
    
    for i in range(n_row):
        
        if id_var == 0:
            data_ndofs[i]=2**(i+1)*4
        elif id_var == 1 or id_var == 2:
            data_ndofs[i]=2**(i+1)*4+1
            
        for p in range(n_column):
            data_error[i][p]=float(matrix_data_error[i+1][p])
            

    for i in range(n_row):
        for p in range(n_column):
            
            if(data_error[i][p]==0):
                data_error[i][p] = np.nan
                
            if(data_ndofs[i]==0):
                data_ndofs[i] = np.nan
                
    for i in range(n_err_refer):
        err_round_off_approx[i] = vec_offset[id_var]* dof_ref[i]**vec_slope[id_var]      
        err_round_off_approx_alter[i] = vec_offset_alter[id_var]* dof_ref[i]**vec_slope_alter[id_var]
    
    tria_start = 17    
    
    tria_coeff_x = 1e1
    tria_coeff_y = 5e-1
    

    text_slope_bottom_coeff_x = 0.4
    text_slope_bottom_coeff_y = 0.09
    text_slope_right_coeff_x = 1.2
    text_slope_right_coeff_y = 0.2
    
    text_offset_x = dof_ref[3]    
    
    
    
    tria_coeff_y_alter = 1e-1
    text_slope_right_coeff_y_alter = 0.2
    
    text_offset_x_alter = dof_ref[0]
    text_offset_coeff_y_alter = 0.1
    
    if id_var==0:
        text_offset_coeff_y=1e3
        text_offset_x_alter = dof_ref[8]
        text_offset_coeff_y_alter = 0.005
    elif id_var==1:
        tria_start = 12
        tria_coeff_y = 2e-1
        text_offset_x = dof_ref[1]
        text_offset_coeff_y=2e2
        text_offset_x_alter = dof_ref[8]
        text_offset_coeff_y_alter = 0.03
    elif id_var==2:
        tria_start = 10
        tria_coeff_y = 1e-1
        text_offset_x = dof_ref[4]
        text_offset_coeff_y=2e-1
        text_offset_x_alter = dof_ref[8]
        text_offset_coeff_y_alter = 1
        
    tria_end = tria_start+4
    
    
    tria_p_1 = [dof_ref[tria_start],err_round_off_approx[tria_start]]
    tria_p_2 = [dof_ref[tria_end],err_round_off_approx[tria_start]]
    tria_p_3 = [dof_ref[tria_end],err_round_off_approx[tria_end]]
    
    tria_x = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]#*
    tria_x = [i*tria_coeff_x for i in tria_x]
    tria_y = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]#/tria_coeff_y
    tria_y = [i*tria_coeff_y for i in tria_y]
    
    text_slope_bottom_x = (tria_x[0]+tria_x[1])/2*text_slope_bottom_coeff_x
    text_slope_bottom_y = tria_y[0]*text_slope_bottom_coeff_y
    text_slope_right_x = tria_x[1]*text_slope_right_coeff_x
    text_slope_right_y = (tria_y[1]+tria_y[2])/2*text_slope_right_coeff_y    
            

    tria_p_1_alter = [dof_ref[tria_start],err_round_off_approx_alter[tria_start]]
    tria_p_2_alter = [dof_ref[tria_end],err_round_off_approx_alter[tria_start]]
    tria_p_3_alter = [dof_ref[tria_end],err_round_off_approx_alter[tria_end]]
    
    tria_x_alter = [tria_p_1_alter[0],tria_p_2_alter[0],tria_p_3_alter[0],tria_p_1_alter[0]]
    tria_x_alter = [i*tria_coeff_x for i in tria_x_alter]
    tria_y_alter = [tria_p_1_alter[1],tria_p_2_alter[1],tria_p_3_alter[1],tria_p_1_alter[1]]
    tria_y_alter = [i*tria_coeff_y_alter for i in tria_y_alter]
    
    text_slope_bottom_x_alter = (tria_x_alter[0]+tria_x_alter[1])/2*text_slope_bottom_coeff_x
    text_slope_bottom_y_alter = tria_y_alter[0]*text_slope_bottom_coeff_y
    text_slope_right_x_alter = tria_x_alter[1]*text_slope_right_coeff_x
    text_slope_right_y_alter = (tria_y_alter[1]+tria_y_alter[2])/2*text_slope_right_coeff_y_alter  
    
    
    
    text_offset_y = vec_offset[id_var]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y       
    text_offset_y_alter = vec_offset_alter[id_var]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y_alter  
    
    f=plt.figure(figsize=(5,4))
    axes= f.add_axes([0.1,0.1,0.8,0.8])
    fontsize_label = 18
    #        fontsize_legend = 20
    
    xaxis_up_bound=1e8
    yaxis_low_bound=1e-16
    yaxis_up_bound=1e0 
    
#    print(data_ndofs)
    
    for i in range(n_column):
        plt.loglog(data_ndofs, data_error[:,i],'k'+vec_marker[i]+'-', markerfacecolor=vec_markerfacecolor[i],markeredgecolor=vec_markeredgecolor[i], color=vec_markeredgecolor[i],linewidth=1.0,label=vec_legend[i])    

    plt.loglog(dof_ref, err_round_off_approx,'k--',linewidth=1.0)
        
    
    plt.text(text_offset_x,text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_var]),fontsize = 15)   

    plt.text(text_offset_x_alter,text_offset_y_alter,r'$\alpha_{\rm R}=$'+str(vec_offset_alter[id_var]),fontsize = 15,color=vec_markeredgecolor[i])            
                
    plt.plot(tria_x,tria_y,'k-',linewidth=1.0)
    plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
    plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)    
        
    plt.loglog(dof_ref, err_round_off_approx_alter,'k--',color=vec_markeredgecolor[i],linewidth=1.0)
            
    if id_var == 0:    
        plt.legend()
        plt.legend(loc=id_loc_legend, prop={'size': legend_size})
    
#    elif id_var==2:
#
#        plt.plot(tria_x_alter,tria_y_alter,'k-',linewidth=1.0)
#        plt.text(text_slope_bottom_x_alter,text_slope_bottom_y_alter,'1',fontsize = 15)
#        plt.text(text_slope_right_x_alter,text_slope_right_y_alter,str(vec_slope_alter[id_var]),fontsize = 15)    
            
    
    plt.tick_params(axis='both', which='major', labelsize=16)
    
    plt.xlabel('Number of DoFs', fontsize=fontsize_label)             # Condition number
    plt.ylabel('Absolute error', fontsize=fontsize_label)
    
    
    print('yaxis_low_bound: ', yaxis_low_bound)    
    print('yaxis_up_bound: ', yaxis_up_bound)
    
    axes.set_xlim([1, xaxis_up_bound])
    axes.set_ylim([yaxis_low_bound, yaxis_up_bound]) 
    
    plt.yticks([1e-16, 1e-12, 1e-8, 1e-4, 1e0]) 
        
    plt.show()
    
    f.savefig("py_bench_Pois_MM_error_computer_precision_matrices_for_solution_float_other_double_"+vec_var[id_var]+".pdf", bbox_inches='tight')    




==> 1_figure/1_dealii/7_float_precision/2_default_matrix_rhs_float_solution/1 standard FEM/1 abs error/Poisson_SM_float_vs_dbl_abs_2ndd.m <==
clear all;
close all;
data_error = dlmread('data_Pois_SM_abs.txt','',1,0);

node = data_error(:,1);
n_cell=node-1;
dof1 = node; dof2 = 2*node-1; 

u_double = data_error(:,2);u_float = data_error(:,3);
du_double = data_error(:,4);du_float = data_error(:,5);
d2u_double = data_error(:,6);d2u_float = data_error(:,7);

h_dofs = figure;



loglog(dof2,d2u_double,'d-k');
hold on;
loglog(dof2,d2u_float,'d-.k');        %,'Color',[0.4 0.4 0.4]
hold on;


xlim([1 1e8]);
ylim([1e-16 1e4]);
xlabel('Number of DoFs');
ylabel('Absolute error');
lgd = legend('double','single');
lgd.FontSize = 16;
% lgd.Location = 'east';
% set(lgd,'color','none');
lgd.Location = 'northeast';
set(gca,'FontSize',20);
ax =gca; 
ax.XTick = [1e0 1e2 1e4 1e6 1e8 1e10];
ax.YTick = [1e-16 1e-12 1e-8 1e-4 1e0 1e4];

double_bound=4E-16*node.^2;
hold on;
loglog(node, double_bound,'--k');
ht_SM=text(node(2),0.5*double_bound(1),'\alpha_R=4\times10^{-16}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_SM,'Rotation',32);

single_bound=2E-9*node.^2;
hold on;
loglog(node, single_bound,'--k');
ht_MM=text(0.5*node(1),0.2*single_bound(1),'\alpha_R=2\times10^{-9}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_MM,'Rotation',32);

double_bound=double_bound/50;
tria_start_SM=10; tria_delta=3;
line([n_cell(tria_start_SM),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM)], 'Color', 'k');
line([n_cell(tria_start_SM+tria_delta),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');
line([n_cell(tria_start_SM),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');

text(1.3*n_cell(tria_start_SM+1),0.2*double_bound(tria_start_SM),'1','FontSize',18,'Color','k')
text(1.2*n_cell(tria_start_SM+3),2*double_bound(tria_start_SM+1),'2','FontSize',18,'Color','k')


set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_SM_abs_float_vs_double_2ndd','-dpdf','-r0')


==> 1_figure/1_dealii/7_float_precision/2_default_matrix_rhs_float_solution/1 standard FEM/1 abs error/Poisson_SM_float_vs_dbl_abs_grad.m <==
clear all;
close all;
data_error = dlmread('data_Pois_SM_abs.txt','',1,0);

n_node = data_error(:,1);
n_cell=n_node-1;

dof1 = n_node; dof2 = 2*n_node-1; 

u_double = data_error(:,2);u_float = data_error(:,3);
du_double = data_error(:,4);du_float = data_error(:,5);
d2u_double = data_error(:,6);d2u_float = data_error(:,7);

h_dofs = figure;



loglog(dof2,du_double,'d-k');
hold on;
loglog(dof2,du_float,'d-.k');        %,'Color',[0.4 0.4 0.4]
hold on;


xlim([1 1e8]);
ylim([1e-16 1e4]);
xlabel('Number of DoFs');
ylabel('Absolute error');
lgd = legend('double','single');
lgd.FontSize = 16;
% lgd.Location = 'east';
% set(lgd,'color','none');
lgd.Location = 'northeast';
set(gca,'FontSize',20);
ax =gca; 
ax.XTick = [1e0 1e2 1e4 1e6 1e8 1e10];
ax.YTick = [1e-16 1e-12 1e-8 1e-4 1e0 1e4];

double_bound=5E-17*n_node.^2;
hold on;
loglog(n_node, double_bound,'--k');
ht_SM=text(0.8*n_node(4),1.1*double_bound(2),'\alpha_R=5\times10^{-17}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_SM,'Rotation',32);

single_bound=2E-8*n_node.^2;
hold on;
loglog(n_node, single_bound,'--k');
ht_MM=text(0.5*n_node(1),0.2*single_bound(1),'\alpha_R=2\times10^{-8}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_MM,'Rotation',32);

double_bound=double_bound/50;
tria_start_SM=12; tria_delta=3;
line([n_cell(tria_start_SM),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM)], 'Color', 'k');
line([n_cell(tria_start_SM+tria_delta),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');
line([n_cell(tria_start_SM),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');

text(1.3*n_cell(tria_start_SM+1),0.2*double_bound(tria_start_SM),'1','FontSize',18,'Color','k')
text(1.2*n_cell(tria_start_SM+3),2*double_bound(tria_start_SM+1),'2','FontSize',18,'Color','k')

set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_SM_abs_float_vs_double_grad','-dpdf','-r0')


==> 1_figure/1_dealii/7_float_precision/2_default_matrix_rhs_float_solution/1 standard FEM/1 abs error/Poisson_SM_float_vs_dbl_abs_solu.m <==
clear all;
close all;
data_error = dlmread('data_Pois_SM_abs.txt','',1,0);

n_node = data_error(:,1);
n_cell=n_node-1;
dof1 = n_node; dof2 = 2*n_node-1; 

u_double = data_error(:,2);u_float = data_error(:,3);
du_double = data_error(:,4);du_float = data_error(:,5);
d2u_double = data_error(:,6);d2u_float = data_error(:,7);

h_dofs = figure;

loglog(dof2,u_double,'d-k');
hold on;
loglog(dof2,u_float,'d-.k');        %,'Color',[0.4 0.4 0.4]
hold on;


xlim([1 1e8]);
ylim([1e-16 1e4]);
xlabel('Number of DoFs');
ylabel('Absolute error');
lgd = legend('double','single');
lgd.FontSize = 16;
% lgd.Location = 'east';
% set(lgd,'color','none');
lgd.Location = 'northeast';
set(gca,'FontSize',20);
ax =gca; 
ax.XTick = [1e0 1e2 1e4 1e6 1e8 1e10];
ax.YTick = [1e-16 1e-12 1e-8 1e-4 1e0 1e4];

double_bound=2E-17*n_node.^2;
hold on;
loglog(n_node, double_bound,'--k');
ht_SM=text(n_node(4),double_bound(3),'\alpha_R=2\times10^{-17}','HorizontalAlignment','left','Color','k','FontSize',18);
% set(ht_SM,'Rotation',32);

single_bound=5E-9*n_node.^2;
hold on;
loglog(n_node, single_bound,'--k');
ht_MM=text(0.7*n_node(7),50*single_bound(1),'\alpha_R=5\times10^{-9}','HorizontalAlignment','left','Color','k','FontSize',18,'Rotation',30);
% set(ht_MM,'Rotation',32);

double_bound=double_bound/50;
tria_start_SM=12; tria_delta=3;
line([n_cell(tria_start_SM),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM)], 'Color', 'k');
line([n_cell(tria_start_SM+tria_delta),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');
line([n_cell(tria_start_SM),n_cell(tria_start_SM+tria_delta)], [double_bound(tria_start_SM),double_bound(tria_start_SM+tria_delta)], 'Color', 'k');

text(1.3*n_cell(tria_start_SM+1),0.2*double_bound(tria_start_SM),'1','FontSize',18,'Color','k')
text(1.2*n_cell(tria_start_SM+3),2*double_bound(tria_start_SM+1),'2','FontSize',18,'Color','k')


set(h_dofs,'Units','Inches');
pos = get(h_dofs,'Position');
set(h_dofs,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h_dofs,'Poisson_SM_abs_float_vs_double_solu','-dpdf','-r0')


==> 1_figure/1_dealii/7_float_precision/2_default_matrix_rhs_float_solution/1 standard FEM/1 abs error/py_bench_Pois_D1_SM_P2_error_abs_double_matrix_rhs_float_solu.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Mon Sep  3 15:21:04 2018

@author: jliu
"""

#for name in dir():                         # used to disable showing variables, Sep. 28, 2019
#    if not name.startswith('_'):
#        del globals()[name]
        
        
import matplotlib.pyplot as plt
import numpy as np


vec_slope = [2, 2, 2]     
        
n_err_refer = 28

vec_legend = [r"double",r"single"]

vec_markeredgecolor = ["black","green","lightgreen"]

vec_markerfacecolor = ["none","none","none"]

vec_var = ['solu','grad','2ndd']

vec_offset = [2e-17, 5e-17, 5e-16]

id_complex = 0


dof_ref = [0 for i in range(n_err_refer)]
err_round_off_approx = [0 for i in range(n_err_refer)]

for i in range(n_err_refer):
    dof_ref[i] = 2**i 
           

for id_var in range(0,3):
        
    print ('var: '+vec_var[id_var])     
    
    matrix_data_error = [line.strip().split() for line in open('data_error'+'_'+vec_var[id_var]+'.txt','r')]
    
    n_row = len(matrix_data_error)-1             # we omit the first row since it is title
    n_column = len(matrix_data_error[0])
    
    data_error = np.zeros((n_row,n_column))
    data_ndofs = np.zeros(n_row) 
    
    for i in range(n_row):
        data_ndofs[i]=2**(i+1)*2+1
        for p in range(n_column):
            data_error[i][p]=float(matrix_data_error[i+1][p])
            

    for i in range(n_row):
        for p in range(n_column):
            
            if(data_error[i][p]==0):
                data_error[i][p] = np.nan
                
            if(data_ndofs[i]==0):
                data_ndofs[i] = np.nan
                
    for i in range(n_err_refer):
        err_round_off_approx[i] = vec_offset[id_var]* dof_ref[i]**vec_slope[id_var]                 
    
    tria_start = 8
    tria_end = tria_start+4
    
    tria_coeff_x = 1e1
    tria_coeff_y = 1e-2
    
    text_slope_bottom_coeff_x = 0.4
    text_slope_bottom_coeff_y = 0.09
    text_slope_right_coeff_x = 1.2
    text_slope_right_coeff_y = 0.05
    
    tria_p_1 = [dof_ref[tria_start],err_round_off_approx[tria_start]]
    tria_p_2 = [dof_ref[tria_end],err_round_off_approx[tria_start]]
    tria_p_3 = [dof_ref[tria_end],err_round_off_approx[tria_end]]
    
    tria_x = [tria_p_1[0],tria_p_2[0],tria_p_3[0],tria_p_1[0]]#*
    tria_x = [i*tria_coeff_x for i in tria_x]
    tria_y = [tria_p_1[1],tria_p_2[1],tria_p_3[1],tria_p_1[1]]#/tria_coeff_y
    tria_y = [i*tria_coeff_y for i in tria_y]
    
    text_slope_bottom_x = (tria_x[0]+tria_x[1])/2*text_slope_bottom_coeff_x
    text_slope_bottom_y = tria_y[0]*text_slope_bottom_coeff_y
    text_slope_right_x = tria_x[1]*text_slope_right_coeff_x
    text_slope_right_y = (tria_y[1]+tria_y[2])/2*text_slope_right_coeff_y    
    
    
    text_offset_coeff_y=0.1
    text_offset_x = dof_ref[3]
    text_offset_y = vec_offset[id_var]* text_offset_x**vec_slope[id_var]*text_offset_coeff_y       
               
          
    f=plt.figure(figsize=(5,4))
    axes= f.add_axes([0.1,0.1,0.8,0.8])
    fontsize_label = 18
#        fontsize_legend = 20
    
    id_loc_legend = 1
    vec_marker=['o','o','^','s','*']  
    legend_size=14
    
    xaxis_up_bound=1e8
    yaxis_low_bound=1e-16
    yaxis_up_bound=1e0
    
#    print(data_ndofs)
    
    for i in range(n_column):
        plt.loglog(data_ndofs, data_error[:,i],'k'+vec_marker[i]+'-', markerfacecolor=vec_markerfacecolor[i],markeredgecolor=vec_markeredgecolor[i], color=vec_markeredgecolor[i],linewidth=1.0,label=vec_legend[i])      

    plt.loglog(dof_ref, err_round_off_approx,'k--',linewidth=1.0)
    
    
    plt.text(text_offset_x,text_offset_y,r'$\alpha_{\rm R}=$'+str(vec_offset[id_var]),fontsize = 15)             
                
    
    if id_var == 0:    
        plt.legend()
        plt.legend(loc=id_loc_legend, prop={'size': legend_size})
    
        plt.plot(tria_x,tria_y,'k-',linewidth=1.0)
        plt.text(text_slope_bottom_x,text_slope_bottom_y,'1',fontsize = 15)
        plt.text(text_slope_right_x,text_slope_right_y,str(vec_slope[id_var]),fontsize = 15)    
        
    
    plt.tick_params(axis='both', which='major', labelsize=16)
    
    plt.xlabel('Number of DoFs', fontsize=fontsize_label)             # Condition number
    plt.ylabel('Absolute error', fontsize=fontsize_label)
    
    
    print('yaxis_low_bound: ', yaxis_low_bound)    
    print('yaxis_up_bound: ', yaxis_up_bound)
    
    axes.set_xlim([1, xaxis_up_bound])
    axes.set_ylim([yaxis_low_bound, yaxis_up_bound]) 
    
    plt.yticks([1e-16, 1e-12, 1e-8, 1e-4, 1e0]) 
        
    plt.show()
    
    f.savefig("py_bench_Pois_SM_P2_error_double_matrix_rhs_float_"+vec_var[id_var]+".pdf", bbox_inches='tight')    




==> 1_figure/8_algorithm_plot/1_for_results/py_comparison_dofinder.py <==

import sys
sys.path.append('../../../../2_share')
import settings_fig

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
import matplotlib.ticker as mtick

fig = plt.figure(figsize=(5, 4))
ax = fig.add_axes([0, 0, 1, 1])
ax.xaxis.set_major_locator(MaxNLocator(integer=True))

n_row = 5
n_col = 3

vec_package = ['1_dealii', '2_fenics', '3_gismo']
id_package = 0

vec_dimension = ['1d', '2d']
id_dimension = 1


id_alpha_R = 0


vec_item = ['n_opt']
vec_item.append('accuracy')
vec_item.append('cpu_pred_regression_plus_cmpt')
vec_item.append('cpu_saved')

vec_item.append('cpu_brute')                            # id_equ = 5
vec_item.append('cpu_pred_regression')                    
vec_item.append('finding_E_min_brute_force')


vec_legend = [r"$N$"]
vec_legend.append(r"Error")
vec_legend.append(r"CPU time in seconds")
vec_legend.append(r"CPU time reduction")
vec_legend.append(r"CPU time in seconds")
vec_legend.append(r"Percentage")
vec_legend.append(r"Error")


id_item = 3                             # '0' for N_opt predicted
                                        # '1' for E_min
                                        # '2' for CPU time used for both prediction and computation, including the comparison with the brute-force approach
                                        # '3' for CPU time saved
                                        
                                        # '4' for CPU time using the brute-force approach       # as a comparison when id_item = 2
                                        # '5' for CPU time used for only prediction
                                        # '6' for finding E_min using the brute-force approach
                                        
is_cpu_percentage_as_twin_axis = 0
#if id_item == 2:
#    is_cpu_percentage_as_twin_axis = 1          

vec_FEM = ['0_sm','1_mm']
id_FEM = 0

id_loc_legend = 1
fontsize_legend = 14

n_columns_legend = 2


vec_approach = ['pred_default']
vec_approach.append('pred_regression')
vec_approach.append('cmpt_regression')
vec_approach.append('cmpt_brute')
vec_approach.append('cmpt_brute_minus')
vec_approach.append('cmpt_brute_plus')
vec_approach.append('cmpt_brute_min')               # id_approach = 6
vec_approach.append('cmpt_brute_max')


coords_xaxis_reservoir = [1e1, 1e2, 1e3, 1e4, 1e5, 1e6, 1e7, 1e8, 1e9, 1e10, 1e15, 1e20]
labels_xaxis_reservoir = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 20]

coords_xaxis = [1] * n_row
labels_xaxis = [1] * n_row
data_pure = np.zeros((n_row,n_col))

for i in range(n_row):
    coords_xaxis[i] = coords_xaxis_reservoir[i]
    labels_xaxis[i] = labels_xaxis_reservoir[i]    

vec_var=np.zeros((3,1))

range_xlim = [5e0, 2e5]
range_ylim=np.zeros((2,1))


if id_dimension == 0:
    if id_FEM == 0:
        vec_var = [r"$u$", r"$u_x$", r"$u_{xx}$"]
        
        if id_item==0:
            range_ylim=[1e2,1e8]
            id_loc_legend = 3
        elif id_item == 1 or id_item == 6:
            range_ylim=[1e-14,1e2]
            id_loc_legend = 3
            fontsize_legend = 14
            n_columns_legend = 2
            if id_dimension == 1:
                range_ylim=[1e-14,1e-2]
        elif id_item==2 or id_item==4:
            range_ylim=[1e-1,1e7]
#            n_columns_legend = 1
            id_loc_legend = 2
        elif id_item == 3:
            range_ylim=[0,1e2]
            id_loc_legend = 4
            n_columns_legend = 1
            ax.yaxis.set_major_formatter(mtick.PercentFormatter())                
        elif id_item == 5:
            range_ylim=[0,2]
            id_loc_legend = 1

    
    elif id_FEM == 1:
        vec_var = [r"$u$", r"$v$", r"$v_x$"]
        if id_item==0:
            range_ylim=[1,1e10]
        elif id_item == 1:
            range_ylim=[1e-14,1e-4]
        elif id_item==2 or id_item==4:
            range_ylim=[1e-2,1e6]
        elif id_item == 3:
            range_ylim=[0,1e2]
            id_loc_legend = 4
            ax.yaxis.set_major_formatter(mtick.PercentFormatter())    
        elif id_item == 5:
            range_ylim=[0,2]
            id_loc_legend = 1

elif id_dimension == 1:
    if id_FEM == 0:
        vec_var = [r"$u$", r"$\nabla u$", r"$\mathbf{H} u$"]
        if id_item==0:
            range_ylim=[1e4, 1e14]
        elif id_item == 1:
            n_columns_legend = 2
#            fontsize_legend = 10
            range_ylim=[1e-14,1e2]
        elif id_item==2:
            range_ylim=[1e-1,1e7]
            n_columns_legend = 2
#            id_loc_legend = 2
        elif id_item == 3:
            range_ylim=[0,1e2]
            id_loc_legend = 4
            n_columns_legend = 1
            ax.yaxis.set_major_formatter(mtick.PercentFormatter())
        elif id_item == 4:
            range_ylim=[1e-1,1e7]
            n_columns_legend = 1


        
if id_item == 0:
    for id_approach in {1, 3}: 
        
        print('id_approach: ', id_approach)
        if id_approach == 1 or id_approach ==3:
            f = open("0_data/" + vec_package[id_package] + "/" + vec_dimension[id_dimension] + "/" + vec_FEM[id_FEM] + "/data_n_opt_"+vec_approach[id_approach]+".txt", 'r')
        elif id_approach == 4 or id_approach ==5:
            f = open("0_data/" + vec_package[id_package] + "/" + vec_dimension[id_dimension] + "/" + vec_FEM[id_FEM] + "/data_n_opt_"+vec_approach[3]+".txt", 'r')
        
        data_raw = [line.split() for line in f]
        f.close()    
        for id_var in range(3):
            for id_coeff in range(n_row):
                data_pure[id_coeff,id_var] = data_raw[id_coeff+1][id_var]
                if(data_pure[id_coeff,id_var]==0 or data_pure[id_coeff,id_var] == 1e100):
                    data_pure[id_coeff,id_var] = np.nan  
                    
            if id_approach == 1:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "o", linestyle = ":", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = "PRED+--" + vec_var[id_var])
            elif id_approach == 3:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "o-", color = settings_fig.vec_markeredgecolor[id_var], label = "BF--" + vec_var[id_var])
            elif id_approach == 4:
                plt.loglog(coords_xaxis, data_pure[:,id_var]*0.9, "x", color = settings_fig.vec_markeredgecolor[id_var])
            elif id_approach == 5:
                plt.loglog(coords_xaxis, data_pure[:,id_var]*1.1, "+", color = settings_fig.vec_markeredgecolor[id_var])
    
    loc_x_N_max = 6
    loc_y_N_max = 2e7    
    vec_value_N_max = [5e7, 2e6]
    vec_text_N_max = [r'$5 \times 10^7$', r'$2 \times 10^6$']
    
    if id_package == 0:
        if id_dimension == 1:
            loc_y_N_max = 1e7
    elif id_package == 1:
        if id_dimension == 0:
            loc_y_N_max = 3e6
            if id_item == 0:
                loc_x_N_max = 16
        elif id_dimension == 1:
            loc_y_N_max = 4e5

    plt.loglog([1e-1, 1e6], [vec_value_N_max[id_package], vec_value_N_max[id_package]], '--', color = 'purple')
    plt.text(loc_x_N_max, loc_y_N_max, r'$N_{\rm max} = $' + vec_text_N_max[id_package], fontsize = 15, color="black")        
        
elif id_item == 1 or id_item == 6:
    for id_approach in {2, 3}:                          # 2, 3, 6 when item = 0     , 6
        
        print('id_approach: ', id_approach)
        
        f = open("0_data/" + vec_package[id_package] + "/" + vec_dimension[id_dimension] + "/" + vec_FEM[id_FEM] + "/data_accuracy_"+vec_approach[id_approach] + ".txt", 'r')
        data_raw = [line.split() for line in f]
        f.close()    
        for id_var in range(3):
            for id_coeff in range(n_row):
                data_pure[id_coeff,id_var] = data_raw[id_coeff+1][id_var]
                if(data_pure[id_coeff,id_var]==0 or data_pure[id_coeff,id_var] == 1e100):
                    data_pure[id_coeff,id_var] = np.nan  
                    
            if id_approach == 0:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "o", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = "PRED DF NO CMPT--" + vec_var[id_var])
            elif id_approach == 1:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "o", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = "PRED only--" + vec_var[id_var])
            elif id_approach == 2:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "o", linestyle = ":", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = "PRED+ --" + vec_var[id_var])
            elif id_approach == 3:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "o-", color = settings_fig.vec_markeredgecolor[id_var], label = "BF--" + vec_var[id_var])                
            elif id_approach == 4:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "x:", color = settings_fig.vec_markeredgecolor[id_var], mfc='none')                
            elif id_approach == 5:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "+:", color = settings_fig.vec_markeredgecolor[id_var], mfc='none')                
            elif id_approach == 6:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "^", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = "min--" + vec_var[id_var])                
            elif id_approach == 7:
                plt.loglog(coords_xaxis, data_pure[:,id_var], "v", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = "max--" + vec_var[id_var])                  

elif id_item==2:
    f = open("0_data/" + vec_package[id_package] + "/" + vec_dimension[id_dimension] + "/" + vec_FEM[id_FEM] + "/data_"+vec_item[id_item] + ".txt", 'r')
    data_raw = [line.split() for line in f]
    f.close()  
    for id_var in range(3):
        for id_coeff in range(n_row):
            data_pure[id_coeff,id_var] = data_raw[id_coeff+1][id_var]
            if(data_pure[id_coeff,id_var]==0):
                data_pure[id_coeff,id_var] = np.nan  
        
        plt.loglog(coords_xaxis, data_pure[:,id_var], "o:", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = "PRED+--" + vec_var[id_var])
           
    f = open("0_data/" + vec_package[id_package] + "/" + vec_dimension[id_dimension] + "/" + vec_FEM[id_FEM] + "/data_"+vec_item[4]+".txt", 'r')
    data_raw = [line.split() for line in f]
    f.close()
    for id_var in range(3):
        for id_coeff in range(n_row):
            data_pure[id_coeff,id_var] = data_raw[id_coeff+1][id_var]
            if(data_pure[id_coeff,id_var]==0):
                data_pure[id_coeff,id_var] = np.nan  
        
        plt.loglog(coords_xaxis, data_pure[:,id_var], "o-", color = settings_fig.vec_markeredgecolor[id_var], label = "BF--" + vec_var[id_var])
    
elif id_item == 3:
    f = open("0_data/" + vec_package[id_package] + "/" + vec_dimension[id_dimension] + "/" + vec_FEM[id_FEM] + "/data_cpu_saved.txt", 'r')
    data_raw = [line.split() for line in f]
    f.close()      
    for id_var in range(3):
        for id_coeff in range(n_row):
            
            data_pure[id_coeff, id_var] = float(data_raw[id_coeff+1][id_var])*100
            if(data_pure[id_coeff,id_var]==0):
                data_pure[id_coeff,id_var] = np.nan  
        plt.semilogx(coords_xaxis, data_pure[:,id_var], "v:", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = vec_var[id_var])
                
elif id_item==5 or id_item==4:
    f = open("0_data/" + vec_package[id_package] + "/" + vec_dimension[id_dimension] + "/" + vec_FEM[id_FEM] + "/data_"+vec_item[id_item]+".txt", 'r')
    data_raw = [line.split() for line in f]
    f.close()  
    for id_var in range(3):
        for id_coeff in range(n_row):
            
            data_pure[id_coeff,id_var] = data_raw[id_coeff+1][id_var]
            if(data_pure[id_coeff,id_var]==0):
                data_pure[id_coeff,id_var] = np.nan  
                
        if id_item==5:
            plt.semilogx(coords_xaxis, data_pure[:,id_var], "o-", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label=vec_var[id_var])
        elif id_item==4:
            plt.loglog(coords_xaxis, data_pure[:,id_var], "o-", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label=vec_var[id_var])


plt.minorticks_off()
plt.xticks(coords_xaxis, labels_xaxis, fontsize=settings_fig.fontsize_tick)
plt.xlabel(r"$p$",fontsize=settings_fig.fontsize_label)

ax.tick_params(axis='y', which='minor', colors='r', direction = 'in', bottom=False)
plt.yticks(fontsize=settings_fig.fontsize_tick)
plt.ylabel(vec_legend[id_item],fontsize=settings_fig.fontsize_label)
plt.xlim(range_xlim)
plt.ylim(range_ylim)

if id_package == 0:
    plt.legend(fontsize = fontsize_legend, loc = id_loc_legend, ncol = n_columns_legend)                  # standard fontsize: 14


if is_cpu_percentage_as_twin_axis == 1:
    ax2 = ax.twinx()
    
    f = open("0_data/" + vec_package[id_package] + "/" + vec_dimension[id_dimension] + "/" + vec_FEM[id_FEM] + "/data_cpu_saved.txt", 'r')
    data_raw = [line.split() for line in f]
    f.close()      
    for id_var in range(3):
        for id_coeff in range(n_row):
            
            data_pure[id_coeff, id_var] = float(data_raw[id_coeff+1][id_var])*100
            if(data_pure[id_coeff,id_var]==0):
                data_pure[id_coeff,id_var] = np.nan  
        ax2.plot(coords_xaxis, data_pure[:,id_var], "o--", color = settings_fig.vec_markeredgecolor[id_var], mfc='none', label = r"$T_{saved}$--" + vec_var[id_var])
        # note we use plot() instead of semilogx() because we inherit the previous setting on the x axis
        
    ax2.set_ylim([20, 100])
    ax2.yaxis.set_major_formatter(mtick.PercentFormatter())
    ax2.tick_params(axis='y', labelsize=14)
    ax2.set_ylabel(vec_legend[4], fontsize = settings_fig.fontsize_label)


plt.savefig('1_figure/' + vec_package[id_package] + "/" + vec_dimension[id_dimension] + '/' + vec_FEM[id_FEM] + '/py_dofinder_' + vec_item[id_item] + '.pdf', bbox_inches='tight')

==> 2_share/3_figure/2_comparison_E_min_N_opt_etc/py_comparison_E_min_N_opt_etc.py <==


import sys
sys.path.append('../../../2_share')
import settings_fig as set

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick

n_var = 1
n_element_degree = 5

id_var_start = 0
id_var_end = 1

data_item = np.zeros((n_element_degree, n_var))

vec_dimension = ['1d', '2d']
id_dimension = 1

id_purpose = 1                                      # '0' for comparing BF with PRED and PRED+
                                                    # '1' for comparing amr with reg


vec_equ = ["2p0_u_exp_m_x_0p5_square_over_0p001"]
if id_dimension == 1:
    vec_equ = ["1_u_exp_m_x_m_0p5_square_p_y_same"]
    vec_equ.append("1p1_u_exp_m_x_m_0p5_square_p_y_same_over_0p1")
    vec_equ.append("1p2_u_exp_m_x_m_0p5_square_p_y_same_over_0p01")
    vec_equ.append("2p1_u_exp_m_x_m_0p5_square_p_y_same_over_0p001")

id_equ = 1


vec_h_refinement = ['0_h_reg', '1_h_amr']
id_h_refinement = 2                                 # only for id_purpose == 0

vec_type_estimator = ['0_estimator_default', '1_estimator_E_h_u']
id_type_estimator = 1

vec_PCT_amr = ['1_h_amr_1', '2_h_amr_2', '3_h_amr_3']
vec_id_PCT_amr = [0, 1, 2]

vec_legend = ['BF', 'PRED', 'PRED+']

vec_method_for_HA = ['0_BF', '1_PRED', '2_PRED+']

vec_item = ['E_min', 'N_opt', 'h_opt', 'T_CPU', 'pct']

vec_id_item = [0, 1, 2, 3]

if id_purpose == 0:
    vec_legend = [r"$h_{\rm opt, amr}$", r"$h_{\rm opt, PRED}$", r"$h_{\rm opt, PRED+}$", r"$h_{\rm opt, reg}$"]
    vec_id_item = [0, 1, 2, 3, 4]
elif id_purpose == 1:
    vec_legend_amr = ['adaptive 1', 'adaptive 2', 'adaptive 3']

vec_line_type = ["-", "--", ":", "-."]
vec_line_PCT_amr = ['--', ':', "-."]

id_method_for_HA = 0


vec_ylabel = ['Error', r'$N$', r'$h$', r'Time in seconds', r'CPU time reduction']
vec_xlabel = [r'$p$', r'$p$', r"Type of $h$-refinement"]

vec_var = [r"$u$", r"$u_x$", r"$u_{xx}$"]
if id_dimension == 1:
    vec_var = [r"$u$", r"$\nabla u$", r"$\mathbf{H} u$"]

coords_xaxis_reservoir = [1e1, 1e2, 1e3, 1e4, 1e5, 1e6, 1e7, 1e8, 1e9, 1e10, 1e15, 1e20]

labels_xaxis_reservoir = ['1', '2', '3', '4', '5']

n_column_legend = 1

coords_xaxis = [1] * n_element_degree
labels_xaxis = [1] * n_element_degree

for i in range(n_element_degree):
    coords_xaxis[i] = coords_xaxis_reservoir[i]
    labels_xaxis[i] = labels_xaxis_reservoir[i] 

range_ylim = [1e-12, 1e-6]
vec_y_ticks = [1e-12, 1e-11, 1e-10, 1e-9, 1e-8, 1e-7, 1e-6]

id_item_start = 0
id_item_end = 2


for id_item in [0, 1, 2]:                                # vec_id_item  [0, 1, 2, 3, 4] 
    print('id_item', id_item)        

    fig = plt.figure(figsize=(5, 4))
    ax = fig.add_axes([0, 0, 1, 1])
    
    if id_dimension == 0:
        if id_item == 1:
            range_ylim = [1e1, 1e7]
            vec_y_ticks = [1e1, 1e2, 1e3, 1e4, 1e5, 1e6, 1e7]
        elif id_item == 2:
            range_ylim = [1e-7, 1e-2]
            vec_y_ticks = [1e-7, 1e-6, 1e-5, 1e-4, 1e-3, 1e-2]
        elif id_item == 3:
            range_ylim = [1e-2, 1e4]
            vec_y_ticks = [1e-2, 1e-1, 1e0, 1e1, 1e2, 1e3, 1e4]
        elif id_item == 4:
            range_ylim=[0,1e2]
            id_loc_legend = 4
            vec_y_ticks = [0, 20, 40, 60, 80, 100]
            ax.yaxis.set_major_formatter(mtick.PercentFormatter())                   
    elif id_dimension == 1:
        if id_item == 0:
            range_ylim = [1e-14, 1e-4]
            vec_y_ticks = [1e-14, 1e-12, 1e-10, 1e-8, 1e-6, 1e-4]
        elif id_item == 1:
            range_ylim = [1e3, 1e11]
            vec_y_ticks = [1e3, 1e4, 1e5, 1e6, 1e7, 1e8, 1e9, 1e10, 1e11]            
        elif id_item == 2:
            range_ylim = [1e-6, 1e0]
            vec_y_ticks = [1e-6, 1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1e0] 
#            vec_y_ticks = [1e-5, 1e-4, 1e-3, 3.91e-3, 7.81e-3, 1e-2, 1.56e-2, 3.13e-2, 1e-1, 1e0]  
        elif id_item == 3:
            range_ylim = [1e0, 1e6]
            vec_y_ticks = [1e-2, 1e-1, 1e0, 1e1, 1e2, 1e3, 1e4, 1e5, 1e6]
        elif id_item == 4:
            range_ylim=[0,1e2]
            id_loc_legend = 4
            vec_y_ticks = [0, 20, 40, 60, 80, 100]
            ax.yaxis.set_major_formatter(mtick.PercentFormatter())              
            
    if id_purpose == 0:
        if id_h_refinement != 0 :
            vec_line_type = vec_line_PCT_amr
            
        if id_item in [0, 1, 2, 3]:

            for id_method_for_HA in [0, 2]:
            
                f = open(vec_dimension[id_dimension] + "/" + vec_equ[id_equ] + "/" + vec_h_refinement[id_h_refinement] + "/0_data_input/" + vec_method_for_HA[id_method_for_HA] + "/data_input_" + vec_item[id_item] + ".txt", 'r')
                data_raw = [line.split() for line in f]
                f.close()
                
                for id_element_degree in range(n_element_degree):
                    for id_var in range(n_var):
                        data_item[id_element_degree][id_var] = data_raw[id_element_degree+1][id_var]
                        
                        if data_item[id_element_degree][id_var] == 0:
                            data_item[id_element_degree][id_var] = np.nan
                
                for id_var in range(id_var_start, id_var_end):
                    plt.loglog(coords_xaxis, data_item[:, id_var], "o" + vec_line_type[id_method_for_HA], color=set.vec_markeredgecolor[id_var], markeredgecolor=set.vec_markeredgecolor[id_var], mfc=set.vec_markeredgecolor[id_var], label = vec_legend[id_method_for_HA])
       
                    
        elif id_item == 4:

            f = open(vec_dimension[id_dimension] + "/" + vec_equ[id_equ] + "/" + vec_h_refinement[id_h_refinement] + "/0_data_input/data_input_" + vec_item[id_item] + ".txt", 'r')
            data_raw = [line.split() for line in f]
            f.close()
            
            for id_element_degree in range(n_element_degree):
                for id_var in range(n_var):
                    data_item[id_element_degree][id_var] = float(data_raw[id_element_degree+1][id_var])*100
                    
                    if data_item[id_element_degree][id_var] == 0:
                        data_item[id_element_degree][id_var] = np.nan
            
            for id_var in range(id_var_start, id_var_end):
                plt.semilogx(coords_xaxis, data_item[:, id_var], "o" + set.vec_line_type[0], color=set.vec_markeredgecolor[id_var], markeredgecolor=set.vec_markeredgecolor[id_var], mfc=set.vec_markeredgecolor[id_var], label = vec_legend[id_method_for_HA])

                
        if id_h_refinement != 0:
            if id_item == 2:
                f = open(vec_dimension[id_dimension] + "/" + vec_equ[id_equ] + "/" + vec_h_refinement[0] + "/0_data_input/" + vec_method_for_HA[0] + "/data_input_" + vec_item[id_item] + ".txt", 'r')
                data_raw = [line.split() for line in f]
                f.close()
                
                for id_element_degree in range(n_element_degree):
                    for id_var in range(n_var):
                        data_item[id_element_degree][id_var] = data_raw[id_element_degree+1][id_var]
                        
                        if data_item[id_element_degree][id_var] == 0:
                            data_item[id_element_degree][id_var] = np.nan
                
                for id_var in range(id_var_start, id_var_end):
                    plt.loglog(coords_xaxis, data_item[:, id_var], "o-", color=set.vec_markeredgecolor[id_var], markeredgecolor=set.vec_markeredgecolor[id_var], mfc=set.vec_markeredgecolor[id_var], label = r"$h_{\rm opt, reg}$")
                
                if id_dimension == 1: 
                    f = open(vec_dimension[id_dimension] + "/" + vec_equ[id_equ] + "/" + vec_h_refinement[id_h_refinement] + "/0_data_input/" + vec_method_for_HA[2] + "/data_input_" + vec_item[id_item] + ".txt", 'r')
                    data_raw = [line.split() for line in f]
                    f.close()
                    
                    for id_element_degree in range(n_element_degree):
                        for id_var in range(n_var):
                            data_item[id_element_degree][id_var] = data_raw[id_element_degree+1][id_var]
                            
                            if data_item[id_element_degree][id_var] == 0:
                                data_item[id_element_degree][id_var] = np.nan
                                
                    yerr = data_item[:, id_var]- data_item[:, id_var]/4
                    
                    plt.errorbar(coords_xaxis, data_item[:, id_var], yerr=yerr, fmt='o', capsize = 5, uplims=True, 
                                 alpha=0.5,
                                 ecolor='black')
                  
    if id_purpose == 1:
        if id_item in [0, 1, 2, 3]:
            
            f = open(vec_dimension[id_dimension] + "/" + vec_equ[id_equ] + "/" + vec_h_refinement[0] + "/0_data_input/" + vec_method_for_HA[0] + "/data_input_" + vec_item[id_item] + ".txt", 'r')
            data_raw = [line.split() for line in f]
            f.close()
            
            for id_element_degree in range(n_element_degree):
                for id_var in range(n_var):
                    data_item[id_element_degree][id_var] = data_raw[id_element_degree+1][id_var]
                    
                    if data_item[id_element_degree][id_var] == 0:
                        data_item[id_element_degree][id_var] = np.nan
            
            for id_var in range(id_var_start, id_var_end):
                plt.loglog(coords_xaxis, data_item[:, id_var], "o" + set.vec_line_type[1], color=set.vec_markeredgecolor[0], markeredgecolor=set.vec_markeredgecolor[0], mfc=set.vec_markeredgecolor[0], label = "regular")
                    
            
            for id_PCT_amr in vec_id_PCT_amr:                    # [0, 1]  vec_id_h_refinement
                
                f = open(vec_dimension[id_dimension] + "/" + vec_equ[id_equ] + "/" + vec_h_refinement[1] + "/" + vec_type_estimator[id_type_estimator] + "/" + vec_PCT_amr[id_PCT_amr] + "/0_data_input/" + vec_method_for_HA[0] + "/data_input_" + vec_item[id_item] + ".txt", 'r')
                data_raw = [line.split() for line in f]
                f.close()
                
                for id_element_degree in range(n_element_degree):
                    for id_var in range(n_var):
                        data_item[id_element_degree][id_var] = data_raw[id_element_degree+1][id_var]
                        
                        if data_item[id_element_degree][id_var] == 0:
                            data_item[id_element_degree][id_var] = np.nan
                
                for id_var in range(id_var_start, id_var_end):
                    plt.loglog(coords_xaxis, data_item[:, id_var], "o" + set.vec_line_type[1], color=set.vec_markeredgecolor[id_PCT_amr+1], markeredgecolor=set.vec_markeredgecolor[id_PCT_amr+1], mfc=set.vec_markeredgecolor[id_PCT_amr+1], label = vec_legend_amr[id_PCT_amr])
            
        if id_item == 0 or id_item == 1 or id_item == 2:
            f = open(vec_dimension[id_dimension] + "/" + vec_equ[id_equ] + "/" + vec_h_refinement[0] + "/0_data_input/" + vec_method_for_HA[1] + "/data_input_" + vec_item[id_item] + ".txt", 'r')
            data_raw = [line.split() for line in f]
            f.close()
            
            for id_element_degree in range(n_element_degree):
                for id_var in range(n_var):
                    data_item[id_element_degree][id_var] = data_raw[id_element_degree+1][id_var]
                    
                    if data_item[id_element_degree][id_var] == 0:
                        data_item[id_element_degree][id_var] = np.nan
            
            for id_var in range(id_var_start, id_var_end):
                plt.loglog(coords_xaxis, data_item[:, id_var], "o" + set.vec_line_type[1], color=set.vec_markeredgecolor[4], markeredgecolor=set.vec_markeredgecolor[4], mfc=set.vec_markeredgecolor[4], label = 'PRED')
                        
            
                
            
    if id_item == 0:
        plt.legend(fontsize = 16, loc = 1, ncol = n_column_legend)
        
    if id_purpose == 0 and id_item == 2:
        plt.legend(fontsize = 16, loc = 4, ncol = n_column_legend)

            
    plt.minorticks_off()
    plt.xticks(coords_xaxis, labels_xaxis, fontsize=set.fontsize_tick)
    
    plt.xlabel(vec_xlabel[0], fontsize=set.fontsize_label)
    #plt.xlim(1e-0,1e4)
    
    plt.yticks(vec_y_ticks, fontsize=set.fontsize_tick)
    plt.ylabel(vec_ylabel[id_item],fontsize=set.fontsize_label)
    plt.ylim(range_ylim)
    
    path_of_pdf_to_be_saved = ''
    name_of_pdf_to_be_saved = ''
    if id_purpose == 0:
        path_of_pdf_to_be_saved = vec_dimension[id_dimension] + '/' + vec_equ[id_equ] + '/' + vec_h_refinement[id_h_refinement]
        if id_item in range(0, 4):
            name_of_pdf_to_be_saved = '/py_' + vec_item[id_item] + '_comparison.pdf'
        elif id_item == 4:
            name_of_pdf_to_be_saved = '/py_' + vec_item[id_item] + '.pdf'
    elif id_purpose == 1:
        path_of_pdf_to_be_saved = vec_dimension[id_dimension] + '/' + vec_equ[id_equ] + '/2_h_reg_vs_h_amr/' + vec_type_estimator[id_type_estimator] 
        name_of_pdf_to_be_saved = '/py_' + vec_item[id_item] + '.pdf'
    plt.savefig(path_of_pdf_to_be_saved + name_of_pdf_to_be_saved, bbox_inches='tight')
    
    
